Machine Learning Renormalization Group for Statistical Physics

We develop a Machine-Learning Renormalization Group (MLRG) algorithm to explore and analyze many-body lattice models in statistical physics. Using the representation learning capability of generative modeling, MLRG automatically learns the optimal renormalization group (RG) transformations from self-generated spin configurations and formulates RG equations without human supervision. The algorithm does not focus on simulating any particular lattice model but broadly explores all possible models compatible with the internal and lattice symmetries given the on-site symmetry representation. It can uncover the RG monotone that governs the RG flow, assuming a strong form of the $c$-theorem. This enables several downstream tasks, including unsupervised classification of phases, automatic location of phase transitions or critical points, controlled estimation of critical exponents and operator scaling dimensions. We demonstrate the MLRG method in two-dimensional lattice models with Ising symmetry and show that the algorithm correctly identifies and characterizes the Ising criticality.

==> figs_yzy.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    366489,       7806]
NotebookOptionsPosition[    362357,       7717]
NotebookOutlinePosition[    362756,       7733]
CellTagsIndexPosition[    362713,       7730]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Architecture", "Subsubsection",ExpressionUUID->"2e3e63eb-f1d6-445f-b8b7-f9ef5a235852"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ah", ",", "node", ",", "square", ",", "cross", ",", "sampler", ",", 
     "monotone", ",", "arr"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ah", "=", 
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0.5", ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Line", "[", 
           RowBox[{"Offset", "/@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "]"}], 
          "]"}]}], "}"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"node", "[", 
      RowBox[{"col_", ",", "type_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", 
        RowBox[{"Directive", "[", 
         RowBox[{"col", ",", 
          RowBox[{"Switch", "[", 
           RowBox[{"type", ",", "\"\<h\>\"", ",", 
            RowBox[{"AbsoluteDashing", "[", "1.5", "]"}], ",", "\"\<v\>\"", 
            ",", 
            RowBox[{"Dashing", "[", "1", "]"}]}], "]"}]}], "]"}], "]"}], ",", 
       
       RowBox[{"Lighter", "[", 
        RowBox[{"col", ",", "0.8"}], "]"}], ",", 
       RowBox[{"Disk", "[", 
        RowBox[{"pos", ",", "0.25"}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"square", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lighter", "[", 
          RowBox[{"Blue", ",", "0.8"}], "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.6"}], ",", 
             RowBox[{"-", "1.6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.6", ",", "2.6"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<fine\[Hyphen]grained\\nRBM\>\"", ",", 
           RowBox[{"LineSpacing", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "14"}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Teacher\>\"", ",", "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.6"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.4"}], ",", 
             RowBox[{"-", "1.4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.4", ",", "1.4"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"GraphicsComplex", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Blue", ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "8"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"node", "[", 
                RowBox[{"Blue", ",", "\"\<h\>\"", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"{", 
               RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"node", "[", 
                RowBox[{"Green", ",", "\"\<v\>\"", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"{", 
               RowBox[{"2", ",", "4", ",", "6", ",", "8"}], "}"}]}]}], 
            "}"}]}], "}"}]}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"cross", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lighter", "[", 
          RowBox[{"Red", ",", "0.8"}], "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.6"}], ",", 
             RowBox[{"-", "1.6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.6", ",", "2.6"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<coarse\[Hyphen]grained\\nRBM\>\"", ",", 
           RowBox[{"LineSpacing", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "14"}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Student\>\"", ",", "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.4"}], ",", 
             RowBox[{"-", "1.4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.4", ",", "1.4"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"GraphicsComplex", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Red", ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"node", "[", 
                RowBox[{"Red", ",", "\"\<h\>\"", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"{", "1", "}"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"node", "[", 
                RowBox[{"Green", ",", "\"\<v\>\"", ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}]}], 
            "}"}]}], "}"}]}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sampler", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lighter", "[", 
          RowBox[{"Purple", ",", "0.8"}], "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.2"}], ",", 
             RowBox[{"-", "1.2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.2", ",", "2.4"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<HMC\\nsampler\>\"", ",", 
           RowBox[{"LineSpacing", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "14"}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1."}], ",", 
             RowBox[{"-", "1."}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.", ",", "1."}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "LightGray", 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Circle", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", "#"}], "]"}], "&"}], "/@", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"0.2", ",", "0.8", ",", "0.2"}], "]"}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsolutePointSize", "[", "1.5", "]"}], ",", 
           RowBox[{"Point", "@", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", "0.3"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"100", ",", "2"}], "}"}]}], "]"}], ",", 
              RowBox[{"p_", "/;", 
               RowBox[{
                RowBox[{"Norm", "[", "p", "]"}], ">", "0.8"}]}]}], "]"}]}]}], 
          "}"}]}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"monotone", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lighter", "[", 
          RowBox[{"Gray", ",", "0.8"}], "]"}], ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.6"}], ",", 
             RowBox[{"-", "1.6"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.6", ",", "2.6"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<RG monotone\\nnetwork\>\"", ",", 
           RowBox[{"LineSpacing", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "14"}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Moderator\>\"", ",", "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.6", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.4"}], ",", 
             RowBox[{"-", "1.4"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.4", ",", "1.4"}], "}"}], ",", 
           RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dims", "=", 
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "4", ",", "1"}], "}"}]}], ",", 
           "ydims"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ydims", "=", 
           RowBox[{"Thread", "@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"Length", "@", "dims"}]}], ",", "dims"}], "}"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Scale", "[", 
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
                  RowBox[{
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ydim1", ",", "ydim2"}], "}"}], ",", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"y1", ",", "dim1", ",", "y2", ",", "dim2"}], 
                    "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"y1", ",", "dim1"}], "}"}], "=", "ydim1"}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"y2", ",", "dim2"}], "}"}], "=", "ydim2"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x1", ",", "y1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x2", ",", "y2"}], "}"}]}], "}"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x1", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim1", "-", "1"}], ")"}]}], "/", "2"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"dim1", "-", "1"}], ")"}], "/", "2"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x2", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim2", "-", "1"}], ")"}]}], "/", "2"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"dim2", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
                    "]"}]}]}], "]"}]}], "]"}], "@@@", 
                   RowBox[{"Thread", "@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Most", "[", "ydims", "]"}], ",", 
                    RowBox[{"Rest", "[", "ydims", "]"}]}], "}"}]}]}]}], "}"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "LightGray", 
                  ",", 
                  RowBox[{
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"y", ",", "dim"}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Disk", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y"}], "}"}], ",", "0.18"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "1"}], ")"}]}], "/", "2"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
                    "]"}]}], "]"}], "@@@", "ydims"}]}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "2.5"}]}], "}"}]}], "]"}], ",", "0.7"}], 
           "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"arr", "[", 
      RowBox[{"col_", ",", "pts_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Lighter", "[", 
        RowBox[{"col", ",", "0.8"}], "]"}], ",", 
       RowBox[{"CapForm", "[", "\"\<Butt\>\"", "]"}], ",", 
       RowBox[{"Arrowheads", "[", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0.01", ",", "1", ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"Polygon", "[", 
             RowBox[{"Offset", "/@", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "10"}], ",", 
                  RowBox[{"-", "10"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"10", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "}"}]}], "]"}], 
            "]"}]}], "}"}], "}"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "10", "]"}], ",", 
       RowBox[{"Arrow", "[", "pts", "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{"square", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Translate", "[", 
         RowBox[{"cross", ",", 
          RowBox[{"{", 
           RowBox[{"2.5", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"arr", "[", 
           RowBox[{"Green", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.5"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.5", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{"\"\<data\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0.6"}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"arr", "[", 
             RowBox[{"Orange", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<RG flow\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0.5"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "3.2"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"arr", "[", 
             RowBox[{"Purple", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<propose\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0.5"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", 
            RowBox[{"-", "3.2"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"arr", "[", 
             RowBox[{"Blue", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "0.6"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<teacher\\nparameters\>\"", ",", 
                RowBox[{"LineSpacing", "->", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "14"}], "}"}]}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "1.2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.5"}], ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"arr", "[", 
             RowBox[{"Red", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "0.6"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<student\\nparameters\>\"", ",", 
                RowBox[{"LineSpacing", "->", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "14"}], "}"}]}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "1.2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2.5", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Translate", "[", 
         RowBox[{"sampler", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "7.5"}], ",", 
            RowBox[{"-", "3.5"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"arr", "[", 
           RowBox[{"Gray", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "4.4"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "3.8"}]}], "}"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"arr", "[", 
           RowBox[{"Gray", ",", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"-", "7"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "6"}], ",", 
                 RowBox[{"-", "7"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "7"}], ",", 
                 RowBox[{"-", "7"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "7.5"}], ",", 
                 RowBox[{"-", "6.5"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "7.5"}], ",", 
                 RowBox[{"-", "6"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "7.5"}], ",", 
                 RowBox[{"-", "5.1"}]}], "}"}]}], "}"}], "]"}]}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"Translate", "[", 
         RowBox[{"monotone", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "340"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"49db14d0-de58-44c6-a648-f2aa28017c72"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[{
     {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], 
      RectangleBox[{-1.6, -1.6}, {1.6, 2.6},
       RoundingRadius->0.2]}, InsetBox[
      StyleBox["\<\"fine\[Hyphen]grained\\nRBM\"\>",
       StripOnInput->False,
       LineSpacing->{0, 14}], {0, 2.6}, NCache[
      ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], InsetBox[
      StyleBox["\<\"Teacher\"\>",
       StripOnInput->False,
       FontWeight->Bold], {-1.6, 0}, NCache[
      ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]], Automatic, {0,
       1}], 
     {GrayLevel[1], RectangleBox[{-1.4, -1.4}, {1.4, 1.4},
       RoundingRadius->0.2]}, 
     GraphicsComplexBox[{{1, 0}, {1, 1}, {0, 1}, {-1, 1}, {-1, 0}, {-1, -1}, {
      0, -1}, {1, -1}}, {
       {RGBColor[0.192157, 0.388235, 0.807843], AbsoluteThickness[2], 
        LineBox[{{1, 2}, {3, 2}, {3, 4}, {5, 4}, {5, 6}, {7, 6}, {7, 8}, {1, 
         8}}]}, {{
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[{
          RGBColor[0.192157, 0.388235, 0.807843], AbsoluteDashing[1.5]}], 
          DiskBox[1, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[{
          RGBColor[0.192157, 0.388235, 0.807843], AbsoluteDashing[1.5]}], 
          DiskBox[3, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[{
          RGBColor[0.192157, 0.388235, 0.807843], AbsoluteDashing[1.5]}], 
          DiskBox[5, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[{
          RGBColor[0.192157, 0.388235, 0.807843], AbsoluteDashing[1.5]}], 
          DiskBox[7, 0.25]}}, {
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[2, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[4, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[6, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], 
          DiskBox[8, 0.25]}}}}]}, {-2.5, 0}], GeometricTransformationBox[{
     {RGBColor[0.9581176, 0.8402352000000001, 0.8], 
      RectangleBox[{-1.6, -1.6}, {1.6, 2.6},
       RoundingRadius->0.2]}, InsetBox[
      StyleBox["\<\"coarse\[Hyphen]grained\\nRBM\"\>",
       StripOnInput->False,
       LineSpacing->{0, 14}], {0, 2.6}, NCache[
      ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], InsetBox[
      StyleBox["\<\"Student\"\>",
       StripOnInput->False,
       FontWeight->Bold], {1.6, 0}, NCache[
      ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]], Automatic, {0,
       1}], 
     {GrayLevel[1], RectangleBox[{-1.4, -1.4}, {1.4, 1.4},
       RoundingRadius->0.2]}, 
     GraphicsComplexBox[{{0, 0}, {1, 1}, {-1, 1}, {-1, -1}, {1, -1}}, {
       {RGBColor[0.790588, 0.201176, 0.], AbsoluteThickness[2], 
        LineBox[{{2, 1}, {3, 1}, {4, 1}, {5, 1}}]}, {
        {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[{RGBColor[
         0.790588, 0.201176, 0.], AbsoluteDashing[1.5]}], 
         DiskBox[1, 0.25]}, {
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[2, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[3, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[4, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[{RGBColor[
          0., 0.596078, 0.109804], Dashing[1]}], DiskBox[5, 0.25]}}}}]}, {
    2.5, 0}], {
    {RGBColor[0.8, 0.9192156, 0.8219608], AbsoluteThickness[10], CapForm[
     "Butt"], Arrowheads[{{0.01, 1, 
        GraphicsBox[
         PolygonBox[{
           Offset[{-10, -10}], 
           Offset[{10, 0}], 
           Offset[{-10, 10}]}]]}}], ArrowBox[{{-0.5, 0}, {0.5, 0}}]}, 
    InsetBox["\<\"data\"\>", {0, 0.6}]}, GeometricTransformationBox[{
     {RGBColor[1., 0.9215686000000001, 0.8], AbsoluteThickness[10], CapForm[
      "Butt"], Arrowheads[{{0.01, 1, 
         GraphicsBox[
          PolygonBox[{
            Offset[{-10, -10}], 
            Offset[{10, 0}], 
            Offset[{-10, 10}]}]]}}], ArrowBox[{{-1, 0}, {1, 0}}]}, 
     InsetBox["\<\"RG flow\"\>", {0, 0.5}]}, {0, -3.2}], 
   GeometricTransformationBox[{
     {RGBColor[0.9134852, 0.8646340000000001, 0.9459662], AbsoluteThickness[
      10], CapForm["Butt"], Arrowheads[{{0.01, 1, 
         GraphicsBox[
          PolygonBox[{
            Offset[{-10, -10}], 
            Offset[{10, 0}], 
            Offset[{-10, 10}]}]]}}], ArrowBox[{{-1, 0}, {1, 0}}]}, 
     InsetBox["\<\"propose\"\>", {0, 0.5}]}, {-5, -3.2}], 
   GeometricTransformationBox[{
     {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], AbsoluteThickness[
      10], CapForm["Butt"], Arrowheads[{{0.01, 1, 
         GraphicsBox[
          PolygonBox[{
            Offset[{-10, -10}], 
            Offset[{10, 0}], 
            Offset[{-10, 10}]}]]}}], ArrowBox[{{0, -0.6}, {0, 0}}]}, 
     InsetBox[
      StyleBox["\<\"teacher\\nparameters\"\>",
       StripOnInput->False,
       LineSpacing->{0, 14}], {0, -1.2}]}, {-2.5, -2}], 
   GeometricTransformationBox[{
     {RGBColor[0.9581176, 0.8402352000000001, 0.8], AbsoluteThickness[10], 
      CapForm["Butt"], Arrowheads[{{0.01, 1, 
         GraphicsBox[
          PolygonBox[{
            Offset[{-10, -10}], 
            Offset[{10, 0}], 
            Offset[{-10, 10}]}]]}}], ArrowBox[{{0, -0.6}, {0, 0}}]}, 
     InsetBox[
      StyleBox["\<\"student\\nparameters\"\>",
       StripOnInput->False,
       LineSpacing->{0, 14}], {0, -1.2}]}, {2.5, -2}], 
   GeometricTransformationBox[{
     {RGBColor[0.9134852, 0.8646340000000001, 0.9459662], 
      RectangleBox[{-1.2, -1.2}, {1.2, 2.4},
       RoundingRadius->0.2]}, InsetBox[
      StyleBox["\<\"HMC\\nsampler\"\>",
       StripOnInput->False,
       LineSpacing->{0, 14}], {0, 2.4}, NCache[
      ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
     {GrayLevel[1], RectangleBox[{-1., -1.}, {1., 1.},
       RoundingRadius->0.2]}, {
      {GrayLevel[0.85], AbsoluteThickness[1], 
       CircleBox[{0, 0}, 0.4472135954999579], 
       CircleBox[{0, 0}, 0.6324555320336759], 
       CircleBox[{0, 0}, 0.7745966692414834], 
       CircleBox[{0, 0}, 0.8944271909999159]}, 
      {AbsolutePointSize[1.5], PointBox[CompressedData["
1:eJwVxXs8FAYcAPCTSbUllbcYLT3EvCqU9ctSqaxdEnHRloTVSKbSoW4e++RQ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        "]]}}}, {-7.5, -3.5}], {
    {RGBColor[0.9, 0.9, 0.9], AbsoluteThickness[10], CapForm["Butt"], 
     Arrowheads[{{0.01, 1, 
        GraphicsBox[
         PolygonBox[{
           Offset[{-10, -10}], 
           Offset[{10, 0}], 
           Offset[{-10, 10}]}]]}}], ArrowBox[{{0, -4.4}, {0, -3.8}}]}, 
    {RGBColor[0.9, 0.9, 0.9], AbsoluteThickness[10], CapForm["Butt"], 
     Arrowheads[{{0.01, 1, 
        GraphicsBox[
         PolygonBox[{
           Offset[{-10, -10}], 
           Offset[{10, 0}], 
           Offset[{-10, 10}]}]]}}], 
     ArrowBox[BSplineCurveBox[{{
        0, -7}, {-6, -7}, {-7, -7}, {-7.5, -6.5}, {-7.5, -6}, {-7.5, \
-5.1}}]]}}, GeometricTransformationBox[{
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{-1.6, -1.6}, {1.6, 2.6},
       RoundingRadius->0.2]}, InsetBox[
      StyleBox["\<\"RG monotone\\nnetwork\"\>",
       StripOnInput->False,
       LineSpacing->{0, 14}], {0, 2.6}, NCache[
      ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], InsetBox[
      StyleBox["\<\"Moderator\"\>",
       StripOnInput->False,
       FontWeight->Bold], {1.6, 0}, NCache[
      ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]], Automatic, {0,
       1}], 
     {GrayLevel[1], RectangleBox[{-1.4, -1.4}, {1.4, 1.4},
       RoundingRadius->0.2]}, 
     GeometricTransformationBox[GeometricTransformationBox[{
        {AbsoluteThickness[
         1], {{LineBox[
            NCache[{{-1, 1}, {Rational[-3, 2], 2}}, {{-1, 1}, {-1.5, 2}}]], 
           LineBox[NCache[{{-1, 1}, {Rational[-1, 2], 2}}, {{-1, 
              1}, {-0.5, 2}}]], 
           LineBox[NCache[{{-1, 1}, {Rational[1, 2], 2}}, {{-1, 1}, {
              0.5, 2}}]], 
           LineBox[NCache[{{-1, 1}, {Rational[3, 2], 2}}, {{-1, 1}, {
              1.5, 2}}]]}, {
           LineBox[NCache[{{0, 1}, {Rational[-3, 2], 2}}, {{0, 
              1}, {-1.5, 2}}]], 
           LineBox[NCache[{{0, 1}, {Rational[-1, 2], 2}}, {{0, 
              1}, {-0.5, 2}}]], 
           LineBox[NCache[{{0, 1}, {Rational[1, 2], 2}}, {{0, 1}, {0.5, 2}}]],
            LineBox[
            NCache[{{0, 1}, {Rational[3, 2], 2}}, {{0, 1}, {1.5, 2}}]]}, {
           LineBox[NCache[{{1, 1}, {Rational[-3, 2], 2}}, {{1, 
              1}, {-1.5, 2}}]], 
           LineBox[NCache[{{1, 1}, {Rational[-1, 2], 2}}, {{1, 
              1}, {-0.5, 2}}]], 
           LineBox[NCache[{{1, 1}, {Rational[1, 2], 2}}, {{1, 1}, {0.5, 2}}]],
            LineBox[
            NCache[{{1, 1}, {Rational[3, 2], 2}}, {{1, 1}, {1.5, 2}}]]}}, {{
           LineBox[NCache[{{Rational[-3, 2], 2}, {
              Rational[-3, 2], 3}}, {{-1.5, 2}, {-1.5, 3}}]], 
           LineBox[NCache[{{Rational[-3, 2], 2}, {
              Rational[-1, 2], 3}}, {{-1.5, 2}, {-0.5, 3}}]], 
           LineBox[NCache[{{Rational[-3, 2], 2}, {
              Rational[1, 2], 3}}, {{-1.5, 2}, {0.5, 3}}]], 
           LineBox[NCache[{{Rational[-3, 2], 2}, {
              Rational[3, 2], 3}}, {{-1.5, 2}, {1.5, 3}}]]}, {
           LineBox[NCache[{{Rational[-1, 2], 2}, {
              Rational[-3, 2], 3}}, {{-0.5, 2}, {-1.5, 3}}]], 
           LineBox[NCache[{{Rational[-1, 2], 2}, {
              Rational[-1, 2], 3}}, {{-0.5, 2}, {-0.5, 3}}]], 
           LineBox[NCache[{{Rational[-1, 2], 2}, {
              Rational[1, 2], 3}}, {{-0.5, 2}, {0.5, 3}}]], 
           LineBox[NCache[{{Rational[-1, 2], 2}, {
              Rational[3, 2], 3}}, {{-0.5, 2}, {1.5, 3}}]]}, {
           LineBox[NCache[{{Rational[1, 2], 2}, {Rational[-3, 2], 3}}, {{
              0.5, 2}, {-1.5, 3}}]], 
           LineBox[NCache[{{Rational[1, 2], 2}, {Rational[-1, 2], 3}}, {{
              0.5, 2}, {-0.5, 3}}]], 
           LineBox[NCache[{{Rational[1, 2], 2}, {Rational[1, 2], 3}}, {{
              0.5, 2}, {0.5, 3}}]], 
           LineBox[NCache[{{Rational[1, 2], 2}, {Rational[3, 2], 3}}, {{
              0.5, 2}, {1.5, 3}}]]}, {
           LineBox[NCache[{{Rational[3, 2], 2}, {Rational[-3, 2], 3}}, {{
              1.5, 2}, {-1.5, 3}}]], 
           LineBox[NCache[{{Rational[3, 2], 2}, {Rational[-1, 2], 3}}, {{
              1.5, 2}, {-0.5, 3}}]], 
           LineBox[NCache[{{Rational[3, 2], 2}, {Rational[1, 2], 3}}, {{
              1.5, 2}, {0.5, 3}}]], 
           LineBox[NCache[{{Rational[3, 2], 2}, {Rational[3, 2], 3}}, {{
              1.5, 2}, {1.5, 3}}]]}}, {
          LineBox[NCache[{{Rational[-3, 2], 3}, {0, 4}}, {{-1.5, 3}, {0, 
             4}}]], LineBox[
           NCache[{{Rational[-1, 2], 3}, {0, 4}}, {{-0.5, 3}, {0, 4}}]], 
          LineBox[NCache[{{Rational[1, 2], 3}, {0, 4}}, {{0.5, 3}, {0, 4}}]], 
          LineBox[NCache[{{Rational[3, 2], 3}, {0, 4}}, {{1.5, 3}, {0, 
             4}}]]}}, 
        {GrayLevel[0.85], EdgeForm[GrayLevel[
         0]], {DiskBox[{-1, 1}, 0.18], DiskBox[{0, 1}, 0.18], 
          DiskBox[{1, 1}, 0.18]}, {
          DiskBox[NCache[{Rational[-3, 2], 2}, {-1.5, 2}], 0.18], 
          DiskBox[NCache[{Rational[-1, 2], 2}, {-0.5, 2}], 0.18], 
          DiskBox[NCache[{Rational[1, 2], 2}, {0.5, 2}], 0.18], 
          DiskBox[NCache[{Rational[3, 2], 2}, {1.5, 2}], 0.18]}, {
          DiskBox[NCache[{Rational[-3, 2], 3}, {-1.5, 3}], 0.18], 
          DiskBox[NCache[{Rational[-1, 2], 3}, {-0.5, 3}], 0.18], 
          DiskBox[NCache[{Rational[1, 2], 3}, {0.5, 3}], 0.18], 
          DiskBox[NCache[{Rational[3, 2], 3}, {1.5, 3}], 0.18]}, 
         DiskBox[{0, 4}, 0.18]}}, {0, -2.5}], {{{0.7, 0.}, {0., 0.7}}, 
       Center}]}, {0, -7}]},
  ImageSize->340]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"d4fe882e-9849-4720-b699-3321adc9b9d6"]
}, {2}]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensor Network", "Subsubsection",ExpressionUUID->"1c7e5392-daea-428c-8866-a58799fbc6c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "x", ",", "v", ",", "tn", ",", "vet", ",", "tr", ",", "T", ",", "sym"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"col_", ",", "i_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "1"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.5"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"StringTemplate", "[", "\"\<\\!\\(x\\_`1`\\)\>\"", "]"}], 
           "[", "i", "]"}], "]"}]}], "}"}], ",", "pos"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"col_", ",", "name_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Triangle", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.5"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.5", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"name", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], ",", "pos"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"col", "=", 
               RowBox[{
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "->", "Red"}], ",", 
                  RowBox[{"1", "->", "Yellow"}]}], "|>"}], "[", "#", "]"}]}], 
              ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "->", 
                   "\"\<\[DoubleStruckCapitalU]\>\""}], ",", 
                  RowBox[{"1", "->", "\"\<\[DoubleStruckCapitalV]\>\""}]}], 
                 "|>"}], "[", "#", "]"}]}], ",", 
              RowBox[{"pos", "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "0.5"}], "#"}], ",", "0"}], "}"}]}]}], "}"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"col", ",", 
                  RowBox[{"Line", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Gray", ",", 
                    RowBox[{"Line", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "#"}], "}"}], "+", "pos"}], "&"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "-", 
                    RowBox[{"#", " ", "0.5"}]}]}], "}"}]}], "]"}]}], "}"}]}], 
                 "}"}], ",", 
                RowBox[{"v", "[", 
                 RowBox[{"col", ",", "name", ",", "pos"}], "]"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"0.5", "#"}]}], "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
         
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"EdgeForm", "[", "Gray", "]"}], ",", 
             RowBox[{"Lighter", "[", 
              RowBox[{"Gray", ",", "0.8"}], "]"}], ",", 
             RowBox[{"Triangle", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.8"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0.8", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"Text", "[", 
            RowBox[{"\"\<\\!\\(\[VeryThinSpace]J\\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"Orange", ",", "\"\<i\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"x", "[", 
          RowBox[{"Orange", ",", "\"\<j\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"vet", "[", 
      RowBox[{"col_", ",", "name_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"col", ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Line", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"v", "[", 
        RowBox[{"col", ",", "name", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"col_", ",", "name_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{"-", "0.5"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0.5"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"StringTemplate", "[", "\"\<\\!\\(`1`\\)\>\"", "]"}], "[", 
           "name", "]"}], "]"}]}], "}"}], ",", "pos"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "T", "=", 
     "\"\<\\*StyleBox[\\\"T\\\",FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->6,FontSlant->\\\"Plain\\\"]\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sym", "[", 
      RowBox[{"col_", ",", "name_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"vet", "[", 
            RowBox[{"col", ",", "name", ",", "2.5"}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"col", ",", 
             RowBox[{
             "\"\<\[DoubleStruckCapitalT]\\_\>\"", "<>", "t", "<>", 
              "\"\<\\%\>\"", "<>", "T"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"col", ",", 
             RowBox[{"\"\<\[DoubleStruckCapitalT]\\_\>\"", "<>", "t"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.5", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"vet", "[", 
          RowBox[{"col", ",", "name", ",", "1.5"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{"\"\<\\!\\(\[Epsilon]\\_J(x\\_i,x\\_j)=\\)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2.5"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}], ",", "tn"}], "}"}],
            "}"}], ",", 
          RowBox[{"ImageSize", "->", "150"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Column", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{
             RowBox[{"sym", "[", 
              RowBox[{
              "Red", ",", "\"\<\[DoubleStruckCapitalU]\>\"", ",", 
               "\"\<g\>\""}], "]"}], ",", 
             RowBox[{"ImageSize", "->", "150"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Graphics", "[", 
            RowBox[{
             RowBox[{"sym", "[", 
              RowBox[{
              "Yellow", ",", "\"\<\[DoubleStruckCapitalV]\>\"", ",", 
               "\"\<r\>\""}], "]"}], ",", 
             RowBox[{"ImageSize", "->", "150"}]}], "]"}]}], "}"}]}]}], "}"}], 
      ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1.2", "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Scale", "[", 
             RowBox[{
              RowBox[{"BSplineCurve", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "#"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}]}], "}"}], ",", 
        RowBox[{"AspectRatio", "->", "10"}], ",", 
        RowBox[{"ImageSize", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "70"}], "}"}]}]}], "]"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[277]:=",ExpressionUUID->"9b7182ab-b714-439d-9acd-f21f4dcc6b70"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     AbsoluteThickness[1.2], {
      GeometricTransformationBox[
       BSplineCurveBox[{{-1, 0}, {0, 0}, {0, 1}, {0, 2}, {1, 2}}], {{{1, 0}, {
        0, 1}}, {0, 0}}], 
      GeometricTransformationBox[
       BSplineCurveBox[{{-1, 0}, {0, 0}, {0, 1}, {0, 2}, {1, 2}}], {{{1, 0}, {
        0, -1}}, {0, 0}}]}}, AspectRatio -> 10, ImageSize -> {Automatic, 70}], 
   GraphicsBox[{{
      InsetBox[
       FormBox[
       "\"\\!\\(\[Epsilon]\\_J(x\\_i,x\\_j)=\\)\"", TraditionalForm], {-2.5, 
        0}, 
       NCache[
        ImageScaled[{1.1, 
          Rational[1, 2]}], 
        ImageScaled[{1.1, 0.5}]]], {{{
         GeometricTransformationBox[{{
            RGBColor[1., 0.8431372549019608, 0.23], 
            LineBox[{{-2, 0}, {2, 0}}], {
             GrayLevel[0.5], 
             LineBox[{{-0.5, 0}, {-0.5, 1.5}}]}}, 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[1., 0.8431372549019608, 0.23]], 
              RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
              TagBox[
               PolygonBox[{{-0.5, 0}, {0.5, 0}, {0, 0.8}}], "Triangle"]}, 
             InsetBox[
              FormBox["\"\[DoubleStruckCapitalV]\"", TraditionalForm], {
              0, 0.2}]}, {-0.5, 0}]}, {0, 0.5}], 
         GeometricTransformationBox[{{
            RGBColor[0.790588, 0.201176, 0.], 
            LineBox[{{-2, 0}, {2, 0}}], {
             GrayLevel[0.5], 
             LineBox[{{0.5, 0}, {0.5, 2.5}}]}}, 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[0.790588, 0.201176, 0.]], 
              RGBColor[0.9581176, 0.8402352000000001, 0.8], 
              TagBox[
               PolygonBox[{{-0.5, 0}, {0.5, 0}, {0, 0.8}}], "Triangle"]}, 
             InsetBox[
              FormBox["\"\[DoubleStruckCapitalU]\"", TraditionalForm], {
              0, 0.2}]}, {0.5, 0}]}, {0, -0.5}]}}, 
       GeometricTransformationBox[{{
          EdgeForm[
           GrayLevel[0.5]], 
          RGBColor[0.9, 0.9, 0.9], 
          TagBox[
           PolygonBox[{{-0.8, 0}, {0.8, 0}, {0, 0.8}}], "Triangle"]}, 
         InsetBox[
          FormBox["\"\\!\\(\[VeryThinSpace]J\\)\"", TraditionalForm], {
          0, 0.2}]}, {0, 2}], {
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.607843, 0.]], 
           RGBColor[1., 0.9215686000000001, 0.8], 
           RectangleBox[{-0.5, -1}, {0.5, 1}, RoundingRadius -> 0.5]}, 
          InsetBox[
           FormBox["\"\\!\\(x\\_i\\)\"", TraditionalForm], {0, 0}]}, {-2, 0}], 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.607843, 0.]], 
           RGBColor[1., 0.9215686000000001, 0.8], 
           RectangleBox[{-0.5, -1}, {0.5, 1}, RoundingRadius -> 0.5]}, 
          InsetBox[
           FormBox["\"\\!\\(x\\_j\\)\"", TraditionalForm], {0, 0}]}, {2, 
         0}]}}}}, ImageSize -> 150], 
   TagBox[
    GridBox[{{
       GraphicsBox[{
         GeometricTransformationBox[{{{
             RGBColor[0.790588, 0.201176, 0.], 
             LineBox[{{-2.5, 0}, {2.5, 0}}], {
              GrayLevel[0.5], 
              LineBox[{{0, 0}, {0, 1.5}}]}}, 
            GeometricTransformationBox[{{
               EdgeForm[
                RGBColor[0.790588, 0.201176, 0.]], 
               RGBColor[0.9581176, 0.8402352000000001, 0.8], 
               TagBox[
                PolygonBox[{{-0.5, 0}, {0.5, 0}, {0, 0.8}}], "Triangle"]}, 
              InsetBox[
               FormBox["\"\[DoubleStruckCapitalU]\"", TraditionalForm], {
               0, 0.2}]}, {0, 0}]}, 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[0.790588, 0.201176, 0.]], 
              RGBColor[0.9581176, 0.8402352000000001, 0.8], 
              RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
             
             InsetBox[
              FormBox[
              "\"\\!\\(\[DoubleStruckCapitalT]\\_g\\%\\*StyleBox[\\\"T\\\",\
FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->6,FontSlant->\\\"Plain\\\"]\\)\"", TraditionalForm], {0, 
              0}]}, {-1.5, 0}], 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[0.790588, 0.201176, 0.]], 
              RGBColor[0.9581176, 0.8402352000000001, 0.8], 
              RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
             
             InsetBox[
              FormBox[
              "\"\\!\\(\[DoubleStruckCapitalT]\\_g\\)\"", TraditionalForm], {
              0, 0}]}, {1.5, 0}]}, {-2.5, 0}], 
         InsetBox[
          FormBox["\"=\"", TraditionalForm], {0.5, 0}], 
         GeometricTransformationBox[{{
            RGBColor[0.790588, 0.201176, 0.], 
            LineBox[{{-1.5, 0}, {1.5, 0}}], {
             GrayLevel[0.5], 
             LineBox[{{0, 0}, {0, 1.5}}]}}, 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[0.790588, 0.201176, 0.]], 
              RGBColor[0.9581176, 0.8402352000000001, 0.8], 
              TagBox[
               PolygonBox[{{-0.5, 0}, {0.5, 0}, {0, 0.8}}], "Triangle"]}, 
             InsetBox[
              FormBox["\"\[DoubleStruckCapitalU]\"", TraditionalForm], {
              0, 0.2}]}, {0, 0}]}, {2.5, 0}]}, ImageSize -> 150]}, {
       GraphicsBox[{
         GeometricTransformationBox[{{{
             RGBColor[1., 0.8431372549019608, 0.23], 
             LineBox[{{-2.5, 0}, {2.5, 0}}], {
              GrayLevel[0.5], 
              LineBox[{{0, 0}, {0, 1.5}}]}}, 
            GeometricTransformationBox[{{
               EdgeForm[
                RGBColor[1., 0.8431372549019608, 0.23]], 
               RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
               TagBox[
                PolygonBox[{{-0.5, 0}, {0.5, 0}, {0, 0.8}}], "Triangle"]}, 
              InsetBox[
               FormBox["\"\[DoubleStruckCapitalV]\"", TraditionalForm], {
               0, 0.2}]}, {0, 0}]}, 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[1., 0.8431372549019608, 0.23]], 
              RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
              RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
             
             InsetBox[
              FormBox[
              "\"\\!\\(\[DoubleStruckCapitalT]\\_r\\%\\*StyleBox[\\\"T\\\",\
FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->6,FontSlant->\\\"Plain\\\"]\\)\"", TraditionalForm], {0, 
              0}]}, {-1.5, 0}], 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[1., 0.8431372549019608, 0.23]], 
              RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
              RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
             
             InsetBox[
              FormBox[
              "\"\\!\\(\[DoubleStruckCapitalT]\\_r\\)\"", TraditionalForm], {
              0, 0}]}, {1.5, 0}]}, {-2.5, 0}], 
         InsetBox[
          FormBox["\"=\"", TraditionalForm], {0.5, 0}], 
         GeometricTransformationBox[{{
            RGBColor[1., 0.8431372549019608, 0.23], 
            LineBox[{{-1.5, 0}, {1.5, 0}}], {
             GrayLevel[0.5], 
             LineBox[{{0, 0}, {0, 1.5}}]}}, 
           GeometricTransformationBox[{{
              EdgeForm[
               RGBColor[1., 0.8431372549019608, 0.23]], 
              RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
              TagBox[
               PolygonBox[{{-0.5, 0}, {0.5, 0}, {0, 0.8}}], "Triangle"]}, 
             InsetBox[
              FormBox["\"\[DoubleStruckCapitalV]\"", TraditionalForm], {
              0, 0.2}]}, {0, 0}]}, {2.5, 0}]}, ImageSize -> 150]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
     "Column", 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Column"]},
  "RowWithSeparator"]], "Output",
 CellLabel->
  "Out[277]=",ExpressionUUID->"bd9828ab-7150-48f4-9cf5-0eaf2a4469c4"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "x", ",", "v", ",", "tn", ",", "vet", ",", "tr", ",", "T", ",", "sym"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"col_", ",", "i_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{"-", "1.7"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "1.7"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.5"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"StringTemplate", "[", "\"\<\\!\\(x\\_`1`\\)\>\"", "]"}], 
           "[", "i", "]"}], "]"}]}], "}"}], ",", "pos"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"col_", ",", "name_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"col", ",", "0.8"}], "]"}], ",", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<J\>\"", "->", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", "0.5"}], "]"}]}], ",", 
            RowBox[{"\"\<K\>\"", "->", 
             RowBox[{"Triangle", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.6"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0.6", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]}], "|>"}], 
          "[", "name", "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{
         "\"\<\\!\\(\[VeryThinSpace]\>\"", "<>", "name", "<>", 
          "\"\<\\)\>\""}], ",", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<J\>\"", "->", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.1"}]}], "}"}]}], ",", 
            RowBox[{"\"\<K\>\"", "->", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.2"}], "}"}]}]}], "|>"}], "[", "name", 
          "]"}]}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gray", ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"col", "=", 
               RowBox[{
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "->", "Yellow"}], ",", 
                  RowBox[{"1", "->", "Red"}]}], "|>"}], "[", "#", "]"}]}], 
              ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "->", "\"\<K\>\""}], ",", 
                  RowBox[{"1", "->", "\"\<J\>\""}]}], "|>"}], "[", "#", 
                "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"col", ",", 
                  RowBox[{"Line", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], "}"}], 
                ",", 
                RowBox[{"v", "[", 
                 RowBox[{"col", ",", "name"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"1.2", "#"}]}], "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
         
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"Orange", ",", "\"\<i\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"x", "[", 
          RowBox[{"Orange", ",", "\"\<j\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"vet", "[", 
      RowBox[{"col_", ",", "name_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"col", ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Line", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1.8"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"v", "[", 
        RowBox[{"col", ",", "name"}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"col_", ",", "name_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{"-", "0.5"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0.5"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StringTemplate", "[", "\"\<\\!\\(`1`\\)\>\"", "]"}], "[",
             "name", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "0.1"}]}], "}"}]}], "]"}]}], "}"}], ",", "pos"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "T", "=", 
     "\"\<\\*StyleBox[\\\"T\\\",FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->8,FontSlant->\\\"Plain\\\"]\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sym", "[", 
      RowBox[{"col_", ",", "name_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"vet", "[", 
            RowBox[{"col", ",", "name", ",", "2.5"}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"col", ",", 
             RowBox[{
             "\"\<T\\_\>\"", "<>", "t", "<>", "\"\<\\%\>\"", "<>", "T"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"col", ",", 
             RowBox[{"\"\<T\\_\>\"", "<>", "t"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.5", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"vet", "[", 
          RowBox[{"col", ",", "name", ",", "1.5"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Text", "[", 
               RowBox[{
               "\"\<\\!\\(\[VeryThinSpace]\[VeryThinSpace]\[Epsilon]\\_J(x\\_\
i,x\\_j)=\\)\>\"", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "2.5"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}], ",", "tn"}], 
             "}"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<(a)\>\"", ",", 
              RowBox[{"Scaled", "@", 
               RowBox[{"{", 
                RowBox[{"0.5", ",", "0"}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"PlotRangePadding", "->", "None"}], ",", 
          RowBox[{"ImageSize", "->", "150"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sym", "[", 
             RowBox[{"Yellow", ",", "\"\<K\>\"", ",", "\"\<g\>\""}], "]"}], 
            ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<(b)\>\"", ",", 
              RowBox[{"Scaled", "@", 
               RowBox[{"{", 
                RowBox[{"0.5", ",", "0"}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"PlotRangePadding", "->", "None"}], ",", 
          RowBox[{"ImageSize", "->", "150"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"Spacer", "[", "10", "]"}], ",", 
      RowBox[{"Alignment", "->", "Bottom"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[321]:=",ExpressionUUID->"3d372ce9-f144-4887-99b0-329ba3d73d11"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{
      InsetBox[
       FormBox[
       "\"\\!\\(\[VeryThinSpace]\[VeryThinSpace]\[Epsilon]\\_J(x\\_i,x\\_j)=\\\
)\"", TraditionalForm], {-2.5, 0}, 
       NCache[
        ImageScaled[{1.1, 
          Rational[1, 2]}], 
        ImageScaled[{1.1, 0.5}]]], {{
        GrayLevel[0.5], 
        LineBox[{{0, -1.2}, {0, 1.2}}]}, {{
         GeometricTransformationBox[{{
            RGBColor[0.790588, 0.201176, 0.], 
            LineBox[{{-2, 0}, {2, 0}}]}, {{
             EdgeForm[
              RGBColor[0.790588, 0.201176, 0.]], 
             RGBColor[0.9581176, 0.8402352000000001, 0.8], 
             DiskBox[{0, 0}, 0.5]}, 
            InsetBox[
             FormBox["\"\\!\\(\[VeryThinSpace]J\\)\"", TraditionalForm], {
             0, -0.1}]}}, {0, 1.2}], 
         GeometricTransformationBox[{{
            RGBColor[1., 0.8431372549019608, 0.23], 
            LineBox[{{-2, 0}, {2, 0}}]}, {{
             EdgeForm[
              RGBColor[1., 0.8431372549019608, 0.23]], 
             RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
             TagBox[
              PolygonBox[{{-0.6, 0}, {0.6, 0}, {0, 1}}], "Triangle"]}, 
            InsetBox[
             FormBox["\"\\!\\(\[VeryThinSpace]K\\)\"", TraditionalForm], {
             0, 0.2}]}}, {0, -1.2}]}}, {
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.607843, 0.]], 
           RGBColor[1., 0.9215686000000001, 0.8], 
           RectangleBox[{-0.5, -1.7}, {0.5, 1.7}, RoundingRadius -> 0.5]}, 
          InsetBox[
           FormBox["\"\\!\\(x\\_i\\)\"", TraditionalForm], {0, 0}]}, {-2, 0}], 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.607843, 0.]], 
           RGBColor[1., 0.9215686000000001, 0.8], 
           RectangleBox[{-0.5, -1.7}, {0.5, 1.7}, RoundingRadius -> 0.5]}, 
          InsetBox[
           FormBox["\"\\!\\(x\\_j\\)\"", TraditionalForm], {0, 0}]}, {2, 
         0}]}}}, 
     InsetBox[
      FormBox["\"(a)\"", TraditionalForm], 
      Scaled[{0.5, 0}], 
      NCache[
       ImageScaled[{
         Rational[1, 2], 1}], 
       ImageScaled[{0.5, 1}]]]}, PlotRangePadding -> None, ImageSize -> 150], 
   
   GraphicsBox[{{
      GeometricTransformationBox[{{{
          RGBColor[1., 0.8431372549019608, 0.23], 
          LineBox[{{-2.5, 0}, {2.5, 0}}], {
           GrayLevel[0.5], 
           LineBox[{{0, 0}, {0, 1.8}}]}}, {{
           EdgeForm[
            RGBColor[1., 0.8431372549019608, 0.23]], 
           RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
           TagBox[
            PolygonBox[{{-0.6, 0}, {0.6, 0}, {0, 1}}], "Triangle"]}, 
          InsetBox[
           FormBox["\"\\!\\(\[VeryThinSpace]K\\)\"", TraditionalForm], {
           0, 0.2}]}}, 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.8431372549019608, 0.23]], 
           RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
           RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
          InsetBox[
           FormBox[
           "\"\\!\\(T\\_g\\%\\*StyleBox[\\\"T\\\",FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->8,FontSlant->\\\"Plain\\\"]\\)\"", TraditionalForm], {
           0, -0.1}]}, {-1.5, 0}], 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.8431372549019608, 0.23]], 
           RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
           RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
          InsetBox[
           FormBox["\"\\!\\(T\\_g\\)\"", TraditionalForm], {0, -0.1}]}, {
         1.5, 0}]}, {-2.5, 0}], 
      InsetBox[
       FormBox["\"=\"", TraditionalForm], {0.5, 0}], 
      GeometricTransformationBox[{{
         RGBColor[1., 0.8431372549019608, 0.23], 
         LineBox[{{-1.5, 0}, {1.5, 0}}], {
          GrayLevel[0.5], 
          LineBox[{{0, 0}, {0, 1.8}}]}}, {{
          EdgeForm[
           RGBColor[1., 0.8431372549019608, 0.23]], 
          RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
          TagBox[
           PolygonBox[{{-0.6, 0}, {0.6, 0}, {0, 1}}], "Triangle"]}, 
         InsetBox[
          FormBox["\"\\!\\(\[VeryThinSpace]K\\)\"", TraditionalForm], {
          0, 0.2}]}}, {2.5, 0}]}, 
     InsetBox[
      FormBox["\"(b)\"", TraditionalForm], 
      Scaled[{0.5, 0}], 
      NCache[
       ImageScaled[{
         Rational[1, 2], 
         Rational[3, 2]}], 
       ImageScaled[{0.5, 1.5}]]]}, PlotRangePadding -> None, ImageSize -> 
    150]},
  "Row",
  DisplayFunction->(PaneBox[
    RowBox[{
      TemplateSlotSequence[1, 
       TemplateBox[{10}, "Spacer1"]]}], Alignment -> Bottom]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"Spacer", "[", "10", "]"}], ",", 
       RowBox[{"Alignment", "\[Rule]", "Bottom"}]}], "]"}]& )]], "Output",
 CellLabel->
  "Out[321]=",ExpressionUUID->"d1960fa5-0063-48ce-b105-23a0d7215a8e"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "x", ",", "v", ",", "tn", ",", "vet", ",", "tr", ",", "T", ",", "sym"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"col_", ",", "i_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{"-", "1.7"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "1.7"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.5"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"StringTemplate", "[", "\"\<\\!\\(s\\_`1`\\)\>\"", "]"}], 
           "[", "i", "]"}], "]"}]}], "}"}], ",", "pos"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"col_", ",", "name_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"col", ",", "0.8"}], "]"}], ",", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<J\>\"", "->", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", "0.5"}], "]"}]}], ",", 
            RowBox[{"\"\<K\>\"", "->", 
             RowBox[{"Triangle", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.6"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0.6", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]}], "|>"}], 
          "[", "name", "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{
         "\"\<\\!\\(\[VeryThinSpace]\>\"", "<>", "name", "<>", 
          "\"\<\\)\>\""}], ",", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<J\>\"", "->", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.1"}]}], "}"}]}], ",", 
            RowBox[{"\"\<K\>\"", "->", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.2"}], "}"}]}]}], "|>"}], "[", "name", 
          "]"}]}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gray", ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"col", "=", 
               RowBox[{
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "->", "Yellow"}], ",", 
                  RowBox[{"1", "->", "Red"}]}], "|>"}], "[", "#", "]"}]}], 
              ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "->", "\"\<K\>\""}], ",", 
                  RowBox[{"1", "->", "\"\<J\>\""}]}], "|>"}], "[", "#", 
                "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"col", ",", 
                  RowBox[{"Line", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], "}"}], 
                ",", 
                RowBox[{"v", "[", 
                 RowBox[{"col", ",", "name"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"1.2", "#"}]}], "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
         
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"Orange", ",", "\"\<i\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"x", "[", 
          RowBox[{"Orange", ",", "\"\<j\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"vet", "[", 
      RowBox[{"col_", ",", "name_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"col", ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Line", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1.8"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"v", "[", 
        RowBox[{"col", ",", "name"}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"col_", ",", "name_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
           RowBox[{"Lighter", "[", 
            RowBox[{"col", ",", "0.8"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{"-", "0.5"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0.5"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.2"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StringTemplate", "[", "\"\<\\!\\(`1`\\)\>\"", "]"}], "[",
             "name", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "0.1"}]}], "}"}]}], "]"}]}], "}"}], ",", "pos"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "T", "=", 
     "\"\<\\*StyleBox[\\\"T\\\",FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->8,FontSlant->\\\"Plain\\\"]\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sym", "[", 
      RowBox[{"col_", ",", "name_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"vet", "[", 
            RowBox[{"col", ",", "name", ",", "2.5"}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"col", ",", 
             RowBox[{
             "\"\<T\\_\>\"", "<>", "t", "<>", "\"\<\\%\>\"", "<>", "T"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"col", ",", 
             RowBox[{"\"\<T\\_\>\"", "<>", "t"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.5", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"vet", "[", 
          RowBox[{"col", ",", "name", ",", "1.5"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Text", "[", 
               RowBox[{
               "\"\<\\!\\(\[VeryThinSpace]\[VeryThinSpace]\[Epsilon]\\_J(s\\_\
i,s\\_j)=\\)\>\"", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "2.5"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}], ",", "tn"}], 
             "}"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<(a)\>\"", ",", 
              RowBox[{"Scaled", "@", 
               RowBox[{"{", 
                RowBox[{"0.5", ",", "0"}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"PlotRangePadding", "->", "None"}], ",", 
          RowBox[{"ImageSize", "->", "150"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sym", "[", 
             RowBox[{"Yellow", ",", "\"\<K\>\"", ",", "\"\<g\>\""}], "]"}], 
            ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<(b)\>\"", ",", 
              RowBox[{"Scaled", "@", 
               RowBox[{"{", 
                RowBox[{"0.5", ",", "0"}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"PlotRangePadding", "->", "None"}], ",", 
          RowBox[{"ImageSize", "->", "150"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"Spacer", "[", "10", "]"}], ",", 
      RowBox[{"Alignment", "->", "Bottom"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5e409b26-db7b-4afd-8667-a958f3ceb819"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{
      InsetBox[
       FormBox[
       "\"\\!\\(\[VeryThinSpace]\[VeryThinSpace]\[Epsilon]\\_J(s\\_i,s\\_j)=\\\
)\"", TraditionalForm], {-2.5, 0}, 
       NCache[
        ImageScaled[{1.1, 
          Rational[1, 2]}], 
        ImageScaled[{1.1, 0.5}]]], {{
        GrayLevel[0.5], 
        LineBox[{{0, -1.2}, {0, 1.2}}]}, {{
         GeometricTransformationBox[{{
            RGBColor[0.790588, 0.201176, 0.], 
            LineBox[{{-2, 0}, {2, 0}}]}, {{
             EdgeForm[
              RGBColor[0.790588, 0.201176, 0.]], 
             RGBColor[0.9581176, 0.8402352000000001, 0.8], 
             DiskBox[{0, 0}, 0.5]}, 
            InsetBox[
             FormBox["\"\\!\\(\[VeryThinSpace]J\\)\"", TraditionalForm], {
             0, -0.1}]}}, {0, 1.2}], 
         GeometricTransformationBox[{{
            RGBColor[1., 0.8431372549019608, 0.23], 
            LineBox[{{-2, 0}, {2, 0}}]}, {{
             EdgeForm[
              RGBColor[1., 0.8431372549019608, 0.23]], 
             RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
             TagBox[
              PolygonBox[{{-0.6, 0}, {0.6, 0}, {0, 1}}], "Triangle"]}, 
            InsetBox[
             FormBox["\"\\!\\(\[VeryThinSpace]K\\)\"", TraditionalForm], {
             0, 0.2}]}}, {0, -1.2}]}}, {
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.607843, 0.]], 
           RGBColor[1., 0.9215686000000001, 0.8], 
           RectangleBox[{-0.5, -1.7}, {0.5, 1.7}, RoundingRadius -> 0.5]}, 
          InsetBox[
           FormBox["\"\\!\\(s\\_i\\)\"", TraditionalForm], {0, 0}]}, {-2, 0}], 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.607843, 0.]], 
           RGBColor[1., 0.9215686000000001, 0.8], 
           RectangleBox[{-0.5, -1.7}, {0.5, 1.7}, RoundingRadius -> 0.5]}, 
          InsetBox[
           FormBox["\"\\!\\(s\\_j\\)\"", TraditionalForm], {0, 0}]}, {2, 
         0}]}}}, 
     InsetBox[
      FormBox["\"(a)\"", TraditionalForm], 
      Scaled[{0.5, 0}], 
      NCache[
       ImageScaled[{
         Rational[1, 2], 1}], 
       ImageScaled[{0.5, 1}]]]}, PlotRangePadding -> None, ImageSize -> 150], 
   
   GraphicsBox[{{
      GeometricTransformationBox[{{{
          RGBColor[1., 0.8431372549019608, 0.23], 
          LineBox[{{-2.5, 0}, {2.5, 0}}], {
           GrayLevel[0.5], 
           LineBox[{{0, 0}, {0, 1.8}}]}}, {{
           EdgeForm[
            RGBColor[1., 0.8431372549019608, 0.23]], 
           RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
           TagBox[
            PolygonBox[{{-0.6, 0}, {0.6, 0}, {0, 1}}], "Triangle"]}, 
          InsetBox[
           FormBox["\"\\!\\(\[VeryThinSpace]K\\)\"", TraditionalForm], {
           0, 0.2}]}}, 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.8431372549019608, 0.23]], 
           RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
           RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
          InsetBox[
           FormBox[
           "\"\\!\\(T\\_g\\%\\*StyleBox[\\\"T\\\",FontFamily->\\\"CMU Sans \
Serif\\\",FontSize->8,FontSlant->\\\"Plain\\\"]\\)\"", TraditionalForm], {
           0, -0.1}]}, {-1.5, 0}], 
        GeometricTransformationBox[{{
           EdgeForm[
            RGBColor[1., 0.8431372549019608, 0.23]], 
           RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
           RectangleBox[{-0.5, -0.5}, {0.5, 0.5}, RoundingRadius -> 0.2]}, 
          InsetBox[
           FormBox["\"\\!\\(T\\_g\\)\"", TraditionalForm], {0, -0.1}]}, {
         1.5, 0}]}, {-2.5, 0}], 
      InsetBox[
       FormBox["\"=\"", TraditionalForm], {0.5, 0}], 
      GeometricTransformationBox[{{
         RGBColor[1., 0.8431372549019608, 0.23], 
         LineBox[{{-1.5, 0}, {1.5, 0}}], {
          GrayLevel[0.5], 
          LineBox[{{0, 0}, {0, 1.8}}]}}, {{
          EdgeForm[
           RGBColor[1., 0.8431372549019608, 0.23]], 
          RGBColor[1., 0.9686274509803922, 0.8460000000000001], 
          TagBox[
           PolygonBox[{{-0.6, 0}, {0.6, 0}, {0, 1}}], "Triangle"]}, 
         InsetBox[
          FormBox["\"\\!\\(\[VeryThinSpace]K\\)\"", TraditionalForm], {
          0, 0.2}]}}, {2.5, 0}]}, 
     InsetBox[
      FormBox["\"(b)\"", TraditionalForm], 
      Scaled[{0.5, 0}], 
      NCache[
       ImageScaled[{
         Rational[1, 2], 
         Rational[3, 2]}], 
       ImageScaled[{0.5, 1.5}]]]}, PlotRangePadding -> None, ImageSize -> 
    150]},
  "Row",
  DisplayFunction->(PaneBox[
    RowBox[{
      TemplateSlotSequence[1, 
       TemplateBox[{10}, "Spacer1"]]}], Alignment -> Bottom]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", 
       RowBox[{"Spacer", "[", "10", "]"}], ",", 
       RowBox[{"Alignment", "\[Rule]", "Bottom"}]}], "]"}]& )]], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"55d8926a-7ead-4242-9fa7-48ebfaea96ae"]
}, {2}]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lattice", "Subsubsection",ExpressionUUID->"b7dd30e6-b7ad-4729-af32-cd2aa6d1b2a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"NextGraphics", "[", "2", "]"}], ",", 
   RowBox[{"Alignment", "->", "Center"}]}], "]"}]], "Input",
 CellLabel->
  "In[172]:=",ExpressionUUID->"4b5a9dd5-ef22-499c-860a-932fe955e7db"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{GeometricTransformationBox[{GeometricTransformationBox[{
           {Opacity[0.1], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-3, -3}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-3, 1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-1, -1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-1, 3}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {1, -3}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {1, 1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {3, -1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {3, 3}]}, LineBox[CompressedData["
1:eJyFkwsKwzAMQ53PRXajsSPsAOv9oY2XggVqwFHAOI9+JBTn9T0+v2Zm71k1
6nT3a9ZJBR7RPWGL70v0lfH/lnCfXWlftB/Eg9hIHzyIK+mDB3Ff/PR4jq48
eMLwUcgPM3y0hG99lb3S9iUPMJYveYAt5sOXPMD3QldnoDwUey4wfLSEe7y7
mz2VvdIutK/ElZjzAFfqagbVGSgPLeEe++zugbPZA2fZm+21wZwHmEvdQTWD
6gx2Hv5uJBiW
            "]], {{
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-4, -3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-4, -1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-4, 1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-4, 3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-3, -4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-3, -2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-3, 0}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-3, 2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-3, 4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-2, -3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-2, -1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-2, 1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-2, 3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-1, -4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-1, -2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-1, 0}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-1, 2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{-1, 4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{0, -3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{0, -1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{0, 1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{0, 3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{1, -4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{1, -2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, 0}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, 2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, 4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{2, -3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{2, -1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{2, 1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{2, 3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{3, -4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{3, -2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, 0}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, 2}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, 4}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{4, -3}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{4, -1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{4, 1}, 0.25]}, 
             {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
              RGBColor[0.192157, 0.388235, 0.807843]], 
              DiskBox[{4, 3}, 0.25]}}, {
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, 4}, 0.25]}}}, InsetBox[
            StyleBox["\<\"(a)\"\>",
             StripOnInput->False,
             SingleLetterItalics->False], {0, 4}, NCache[
            ImageScaled[{Rational[1, 2], -0.09999999999999998}], 
             ImageScaled[{0.5, -0.09999999999999998}]]]}, {-5, 0}], 
         TagBox[InsetBox["\[Implies]", {0, 0}],
          "InsetString"], GeometricTransformationBox[{
           {Opacity[0.1], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-3, -3}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-3, 1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-1, -1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {-1, 3}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {1, -3}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {1, 1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {3, -1}], 
            GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
              RoundingRadius->0.3], {3, 3}]}, LineBox[CompressedData["
1:eJxdkNEJgDAMRK9pBtGVHMEBdH/Q1BYueCRwH49Hj6T7eR9XB7DNGPOOMVYe
RjmEo/gQ32bPcmBfsglH8UE/ONmnDPHgG+X0vfQluzB4r/LyjTuBOyuHsBVv
4hv+UTZhKz7/v3On7FOGeC/exffSl+zCXrwzHwCG4TI=
            "]], {{
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{-3, -3}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{-3, 1}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{-1, -1}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{-1, 3}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{1, -3}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{1, 1}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{3, -1}, 0.25]}, 
             {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
              0.790588, 0.201176, 0.]], DiskBox[{3, 3}, 0.25]}}, {
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-4, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{-2, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{0, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{2, 4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, -4}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, -2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, 0}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, 2}, 0.25]}, 
             {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
              0., 0.596078, 0.109804]], DiskBox[{4, 4}, 0.25]}}}, InsetBox[
            StyleBox["\<\"(b)\"\>",
             StripOnInput->False,
             SingleLetterItalics->False], {0, 4}, NCache[
            ImageScaled[{Rational[1, 2], -0.09999999999999998}], 
             ImageScaled[{0.5, -0.09999999999999998}]]]}, {5, 0}]}, {0, 0}], 
       GeometricTransformationBox[{}, {0, -8}]},
      ImageSize->240]},
    {
     GraphicsBox[{GeometricTransformationBox[{
         {GrayLevel[0.85], AbsoluteThickness[1], Dashing[{Small, Small}], 
          LineBox[{{-1, 0}, {1, 0}}], LineBox[{{0, -1}, {0, 1}}]}, {
          {Arrowheads[{{0.01, 0.5, 
              GraphicsBox[
               PolygonBox[{
                 Offset[{-3, -3}], 
                 Offset[{3, 0}], 
                 Offset[{-3, 3}]}]]}}], 
           ArrowBox[{{0.35, 0.}, {0.3483146543352689, 0.03430599911534621}, {
            0.34327484814113063`, 0.06828161270564488}, {0.3349291175062731, 
            0.10159963703906182`}, {0.3233578363789503, 
            0.13393920132778142`}, {0.3086724425219243, 
            0.16498885788909917`}, {0.29101436430589084`, 
            0.19444958155686076`}, {0.2705536586769579, 
            0.22203764945727592`}, {0.2474873734152916, 0.2474873734152916}, {
            0.22203764945727592`, 0.2705536586769579}, {0.19444958155686076`, 
            0.29101436430589084`}, {0.16498885788909917`, 
            0.3086724425219243}, {0.13393920132778142`, 0.3233578363789503}, {
            0.10159963703906182`, 0.3349291175062731}, {0.06828161270564488, 
            0.34327484814113063`}, {0.03430599911534621, 
            0.3483146543352689}, {0., 0.35}}]}, 
          TagBox[InsetBox[
            SubscriptBox["C", "4"], {0.4, 0.4}],
           "InsetString"]}, GeometricTransformationBox[{
           {Arrowheads[{{-0.01, 0, 
               GraphicsBox[
                PolygonBox[{
                  Offset[{-3, -3}], 
                  Offset[{3, 0}], 
                  Offset[{-3, 3}]}]]}, {0.01, 1, 
               GraphicsBox[
                PolygonBox[{
                  Offset[{-3, -3}], 
                  Offset[{3, 0}], 
                  Offset[{-3, 3}]}]]}}], ArrowBox[{{0, -0.15}, {0, 0.15}}]}, 
           
           TagBox[InsetBox["\[Sigma]", {0, -0.2}, NCache[
             ImageScaled[{Rational[1, 2], 0.9}], ImageScaled[{0.5, 0.9}]]],
            "InsetString"]}, {-0.3, 0}], 
         {AbsoluteThickness[2], Arrowheads[{{0.01, 0.5, 
             GraphicsBox[
              LineBox[{
                Offset[{-2, -2}], 
                Offset[{2, 0}], 
                Offset[{-2, 2}]}]]}}], GeometricTransformationBox[{
            {RGBColor[0.192157, 0.388235, 0.807843], 
             ArrowBox[{{0, 1}, {1, 1}}]}, 
            {RGBColor[0.790588, 0.201176, 0.], 
             ArrowBox[{{1, 0}, {1, 1}}]}}, {{{1, 0}, {0, 1}}, {0, 0}}], 
          GeometricTransformationBox[{
            {RGBColor[0.790588, 0.201176, 0.], ArrowBox[{{0, 1}, {1, 1}}]}, 
            {RGBColor[0., 0.596078, 0.109804], 
             ArrowBox[{{1, 0}, {1, 1}}]}}, {{{0, -1}, {1, 0}}, {0, 0}}], 
          GeometricTransformationBox[{
            {RGBColor[0., 0.596078, 0.109804], ArrowBox[{{0, 1}, {1, 1}}]}, 
            {RGBColor[1., 0.607843, 0.], ArrowBox[{{1, 0}, {1, 1}}]}}, {{{-1, 
            0}, {0, -1}}, {0, 0}}], GeometricTransformationBox[{
            {RGBColor[1., 0.607843, 0.], ArrowBox[{{0, 1}, {1, 1}}]}, 
            {RGBColor[0.192157, 0.388235, 0.807843], 
             ArrowBox[{{1, 0}, {1, 1}}]}}, {{{0, 1}, {-1, 0}}, {0, 0}}]}, {{
           GeometricTransformationBox[{
             {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["z", "0"], {0, 0}],
              "InsetString"]}, {0, 1}], GeometricTransformationBox[{
             {GrayLevel[1], EdgeForm[Dashing[{}]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["x", "0"], {0, 0}],
              "InsetString"]}, {1, 1}]}, {GeometricTransformationBox[{
             {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["z", "1"], {0, 0}],
              "InsetString"]}, {-1, 0}], GeometricTransformationBox[{
             {GrayLevel[1], EdgeForm[Dashing[{}]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["x", "1"], {0, 0}],
              "InsetString"]}, {-1, 1}]}, {GeometricTransformationBox[{
             {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["z", "2"], {0, 0}],
              "InsetString"]}, {0, -1}], GeometricTransformationBox[{
             {GrayLevel[1], EdgeForm[Dashing[{}]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["x", "2"], {0, 0}],
              "InsetString"]}, {-1, -1}]}, {GeometricTransformationBox[{
             {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["z", "3"], {0, 0}],
              "InsetString"]}, {1, 0}], GeometricTransformationBox[{
             {GrayLevel[1], EdgeForm[Dashing[{}]], 
              DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
             TagBox[InsetBox[
               SubscriptBox["x", "3"], {0, 0}],
              "InsetString"]}, {1, -1}]}}, InsetBox[
          StyleBox["\<\"(c)\"\>",
           StripOnInput->False,
           SingleLetterItalics->False], {0, -1.6}]}, {-1.6, 0}], 
       TagBox[InsetBox["\[Implies]", {0, 0}],
        "InsetString"], 
       GeometricTransformationBox[{{GeometricTransformationBox[
           {Arrowheads[{{0.01, 0.5, 
               GraphicsBox[
                PolygonBox[{
                  Offset[{-3, -3}], 
                  Offset[{3, 0}], 
                  Offset[{-3, 3}]}]]}}], 
            ArrowBox[{{0.35, 0.}, {0.3483146543352689, 0.03430599911534621}, {
             0.34327484814113063`, 0.06828161270564488}, {0.3349291175062731, 
             0.10159963703906182`}, {0.3233578363789503, 
             0.13393920132778142`}, {0.3086724425219243, 
             0.16498885788909917`}, {0.29101436430589084`, 
             0.19444958155686076`}, {0.2705536586769579, 
             0.22203764945727592`}, {0.2474873734152916, 
             0.2474873734152916}, {0.22203764945727592`, 
             0.2705536586769579}, {0.19444958155686076`, 
             0.29101436430589084`}, {0.16498885788909917`, 
             0.3086724425219243}, {0.13393920132778142`, 
             0.3233578363789503}, {0.10159963703906182`, 
             0.3349291175062731}, {0.06828161270564488, 
             0.34327484814113063`}, {0.03430599911534621, 
             0.3483146543352689}, {0., 0.35}}]}, {{{
            0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
            0.7071067811865475}}, {0, 0}}], 
          TagBox[InsetBox[
            SubscriptBox["C", "4"], {0, 0.58}],
           "InsetString"]}, 
         GeometricTransformationBox[{GeometricTransformationBox[
            {Arrowheads[{{-0.01, 0, 
                GraphicsBox[
                 PolygonBox[{
                   Offset[{-3, -3}], 
                   Offset[{3, 0}], 
                   Offset[{-3, 3}]}]]}, {0.01, 1, 
                GraphicsBox[
                 PolygonBox[{
                   Offset[{-3, -3}], 
                   Offset[{3, 0}], 
                   Offset[{-3, 3}]}]]}}], 
             ArrowBox[{{0, -0.15}, {0, 0.15}}]}, {{{
             0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
             0.7071067811865475}}, {0, 0}}], 
           
           TagBox[InsetBox["\[Sigma]", {0.2, -0.2}, 
             ImageScaled[{0.09999999999999998, 0.7}]],
            "InsetString"]}, {0.7, 0.7}], 
         {AbsoluteThickness[2], Arrowheads[{{0.01, 0.5, 
             GraphicsBox[
              LineBox[{
                Offset[{-2, -2}], 
                Offset[{2, 0}], 
                Offset[{-2, 2}]}]]}}], GeometricTransformationBox[
           {RGBColor[0.192157, 0.388235, 0.807843], 
            ArrowBox[{{1, 1}, {0, 0}}]}, {{{1, 0}, {0, 1}}, {0, 0}}], 
          GeometricTransformationBox[
           {RGBColor[0.790588, 0.201176, 0.], ArrowBox[{{1, 1}, {0, 0}}]}, {{{
            0, -1}, {1, 0}}, {0, 0}}], GeometricTransformationBox[
           {RGBColor[0., 0.596078, 0.109804], 
            ArrowBox[{{1, 1}, {0, 0}}]}, {{{-1, 0}, {0, -1}}, {0, 0}}], 
          GeometricTransformationBox[
           {RGBColor[1., 0.607843, 0.], ArrowBox[{{1, 1}, {0, 0}}]}, {{{0, 
            1}, {-1, 0}}, {0, 0}}]}, {GeometricTransformationBox[{
            {GrayLevel[1], EdgeForm[Dashing[{}]], 
             DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
            TagBox[InsetBox[
              SubscriptBox["x", "0"], {0, 0}],
             "InsetString"]}, {1, 1}], GeometricTransformationBox[{
            {GrayLevel[1], EdgeForm[Dashing[{}]], 
             DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
            TagBox[InsetBox[
              SubscriptBox["x", "1"], {0, 0}],
             "InsetString"]}, {-1, 1}], GeometricTransformationBox[{
            {GrayLevel[1], EdgeForm[Dashing[{}]], 
             DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
            TagBox[InsetBox[
              SubscriptBox["x", "2"], {0, 0}],
             "InsetString"]}, {-1, -1}], GeometricTransformationBox[{
            {GrayLevel[1], EdgeForm[Dashing[{}]], 
             DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
            TagBox[InsetBox[
              SubscriptBox["x", "3"], {0, 0}],
             "InsetString"]}, {1, -1}]}, GeometricTransformationBox[{
           {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
            DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
           TagBox[InsetBox[
             SubscriptBox["z", "0"], {0, 0}],
            "InsetString"]}, {0, 0}], InsetBox[
          StyleBox["\<\"(d)\"\>",
           StripOnInput->False,
           SingleLetterItalics->False], {0, -1.6}]}, {1.6, 0}]},
      ImageSize->220]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellLabel->
  "Out[172]=",ExpressionUUID->"b47ab3a7-5588-49af-b121-8791c8f40526"]
}, {2}]],

Cell[CellGroupData[{

Cell["Subfigures", "Subsubsubsection",ExpressionUUID->"1ced5ea5-87fa-46da-9b2b-1691f203ed8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "site", ",", "sublatt", ",", "cb", ",", "fine", ",", " ", "coarse"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"site", "[", 
      RowBox[{"col_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "col", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"col", ",", "0.8"}], "]"}], ",", 
       RowBox[{"Disk", "[", 
        RowBox[{"pos", ",", "0.25"}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sublatt", "=", 
     RowBox[{"GroupBy", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y"}], "}"}], ",", 
            RowBox[{"Which", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"OddQ", "[", "x", "]"}], "&&", 
               RowBox[{"OddQ", "[", "y", "]"}]}], ",", "Red", ",", 
              RowBox[{
               RowBox[{"EvenQ", "[", "x", "]"}], "&&", 
               RowBox[{"EvenQ", "[", "y", "]"}]}], ",", "Green", ",", "True", 
              ",", "Blue"}], "]"}]}], "}"}]}], "]"}], "@@@", 
        RowBox[{"Tuples", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "4"}], "]"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"Last", "->", "First"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sublatt", "[", "Red", "]"}], "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"sublatt", "[", "Red", "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x_", ",", "y_"}], "}"}], "/;", 
        RowBox[{"EvenQ", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], "/", "2"}], "]"}]}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"cb", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Translate", "[", 
          RowBox[{
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.3"}], ",", 
               RowBox[{"-", "1.3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.3", ",", "1.3"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", "0.3"}]}], "]"}], ",", "#"}], 
          "]"}], "&"}], "/@", 
        RowBox[{"sublatt", "[", "Red", "]"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"fine", "=", 
     RowBox[{"{", 
      RowBox[{"cb", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Tuples", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sublatt", "[", "Blue", "]"}], ",", 
             RowBox[{"sublatt", "[", "Green", "]"}]}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p1_", ",", "p2_"}], "}"}], "/;", 
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"p1", "-", "p2"}], "]"}], "==", "1"}]}]}], "]"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"site", "[", 
            RowBox[{"c", ",", "#"}], "]"}], "&"}], "/@", 
          RowBox[{"sublatt", "[", "c", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"Blue", ",", "Green"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<(a)\>\"", ",", 
           RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1.2"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coarse", "=", 
     RowBox[{"{", 
      RowBox[{"cb", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Tuples", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sublatt", "[", "Red", "]"}], ",", 
             RowBox[{"sublatt", "[", "Green", "]"}]}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p1_", ",", "p2_"}], "}"}], "/;", 
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"p1", "-", "p2"}], "]"}], "==", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"site", "[", 
            RowBox[{"c", ",", "#"}], "]"}], "&"}], "/@", 
          RowBox[{"sublatt", "[", "c", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"Red", ",", "Green"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<(b)\>\"", ",", 
           RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1.2"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{"fine", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "5"}], ",", "0"}], "}"}]}], "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<\[Implies]\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
            RowBox[{"Translate", "[", 
             RowBox[{"coarse", ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "8"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "240"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"e3fe3ccf-aa87-43ca-ba86-c9bd3c55459a"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[{GeometricTransformationBox[{
       {Opacity[0.1], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-3, -3}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-3, 1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-1, -1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-1, 3}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {1, -3}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {1, 1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {3, -1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {3, 3}]}, LineBox[CompressedData["
1:eJyFkwsKwzAMQ53PRXajsSPsAOv9oY2XggVqwFHAOI9+JBTn9T0+v2Zm71k1
6nT3a9ZJBR7RPWGL70v0lfH/lnCfXWlftB/Eg9hIHzyIK+mDB3Ff/PR4jq48
eMLwUcgPM3y0hG99lb3S9iUPMJYveYAt5sOXPMD3QldnoDwUey4wfLSEe7y7
mz2VvdIutK/ElZjzAFfqagbVGSgPLeEe++zugbPZA2fZm+21wZwHmEvdQTWD
6gx2Hv5uJBiW
        "]], {{
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-4, -3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-4, -1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-4, 1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-4, 3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-3, -4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-3, -2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-3, 0}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-3, 2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-3, 4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-2, -3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-2, -1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-2, 1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-2, 3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-1, -4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-1, -2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-1, 0}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-1, 2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{-1, 4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{0, -3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{0, -1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{0, 1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{0, 3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, -4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, -2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, 0}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, 2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{1, 4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{2, -3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{2, -1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{2, 1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{2, 3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, -4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, -2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, 0}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, 2}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{3, 4}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{4, -3}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{4, -1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{4, 1}, 0.25]}, 
         {RGBColor[0.8384314, 0.8776470000000001, 0.9615686], EdgeForm[
          RGBColor[0.192157, 0.388235, 0.807843]], DiskBox[{4, 3}, 0.25]}}, {
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, 4}, 0.25]}}}, InsetBox[
        StyleBox["\<\"(a)\"\>",
         StripOnInput->False,
         SingleLetterItalics->False], {0, 4}, NCache[
        ImageScaled[{Rational[1, 2], -0.09999999999999998}], 
         ImageScaled[{0.5, -0.09999999999999998}]]]}, {-5, 0}], 
     InsetBox["\<\"\[Implies]\"\>", {0, 0}], GeometricTransformationBox[{
       {Opacity[0.1], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-3, -3}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-3, 1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-1, -1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {-1, 3}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {1, -3}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {1, 1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {3, -1}], 
        GeometricTransformationBox[RectangleBox[{-1.3, -1.3}, {1.3, 1.3},
          RoundingRadius->0.3], {3, 3}]}, LineBox[CompressedData["
1:eJxdkNEJgDAMRK9pBtGVHMEBdH/Q1BYueCRwH49Hj6T7eR9XB7DNGPOOMVYe
RjmEo/gQ32bPcmBfsglH8UE/ONmnDPHgG+X0vfQluzB4r/LyjTuBOyuHsBVv
4hv+UTZhKz7/v3On7FOGeC/exffSl+zCXrwzHwCG4TI=
        "]], {{
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{-3, -3}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{-3, 1}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{-1, -1}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{-1, 3}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{1, -3}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{1, 1}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{3, -1}, 0.25]}, 
         {RGBColor[0.9581176, 0.8402352000000001, 0.8], EdgeForm[RGBColor[
          0.790588, 0.201176, 0.]], DiskBox[{3, 3}, 0.25]}}, {
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-4, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{-2, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{0, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{2, 4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, -4}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, -2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, 0}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, 2}, 0.25]}, 
         {RGBColor[0.8, 0.9192156, 0.8219608], EdgeForm[RGBColor[
          0., 0.596078, 0.109804]], DiskBox[{4, 4}, 0.25]}}}, InsetBox[
        StyleBox["\<\"(b)\"\>",
         StripOnInput->False,
         SingleLetterItalics->False], {0, 4}, NCache[
        ImageScaled[{Rational[1, 2], -0.09999999999999998}], 
         ImageScaled[{0.5, -0.09999999999999998}]]]}, {5, 0}]}, {0, 0}], 
   GeometricTransformationBox[{}, {0, -8}]},
  ImageSize->240]], "Output",
 CellLabel->
  "Out[106]=",ExpressionUUID->"46ca00e4-bef6-4dda-b316-55d503801702"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ah", ",", "ah2", ",", "ah3", ",", "dot", ",", "rot", ",", "rfl", ",", 
     "square", ",", "cross"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ah", "=", 
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0.5", ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Line", "[", 
           RowBox[{"Offset", "/@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "]"}], 
          "]"}]}], "}"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ah2", "=", 
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0.5", ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Polygon", "[", 
           RowBox[{"Offset", "/@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], "]"}], 
          "]"}]}], "}"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ah3", "=", 
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.01"}], ",", "0", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Offset", "/@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", 
                 RowBox[{"-", "3"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], "]"}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.01", ",", "1", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Offset", "/@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", 
                 RowBox[{"-", "3"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], "]"}], 
           "]"}]}], "}"}]}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"sty_", ",", "txt_", ",", "pos_"}], "]"}], ":=", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", 
            RowBox[{"AbsoluteDashing", "[", 
             RowBox[{"Switch", "[", 
              RowBox[{"sty", ",", "\"\<v\>\"", ",", 
               RowBox[{"{", "}"}], ",", "\"\<h\>\"", ",", "1.4"}], "]"}], 
             "]"}], "]"}], ",", 
           RowBox[{"Switch", "[", 
            RowBox[{
            "sty", ",", "\"\<v\>\"", ",", "White", ",", "\"\<h\>\"", ",", 
             "LightGray"}], "]"}], ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"Offset", "@", 
              RowBox[{"{", 
               RowBox[{"8", ",", "8"}], "}"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"\"\<\\!\\(\>\"", "<>", "txt", "<>", "\"\<\\)\>\""}], 
          "]"}]}], "}"}], ",", "pos"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"rot", "=", 
     RowBox[{"{", 
      RowBox[{"ah2", ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"0.35", 
         RowBox[{"ReIm", "@", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Range", "[", 
             RowBox[{"0", ",", 
              RowBox[{"\[Pi]", "/", "2"}], ",", 
              RowBox[{"\[Pi]", "/", "32"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"rfl", "=", 
     RowBox[{"{", 
      RowBox[{"ah3", ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"0.15", "#"}]}], "}"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"square", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Dashed", ",", 
         "LightGray", ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rot", ",", 
         RowBox[{"Text", "[", 
          RowBox[{"\"\<\\!\\(C\\_4\\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"0.4", ",", "0.4"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"rfl", ",", 
           RowBox[{"Text", "[", 
            RowBox[{"\"\<\[Sigma]\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ah", ",", 
         RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Rotate", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"ColorData", "[", "0", "]"}], "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"#", "+", "1"}], ",", "4", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"ColorData", "[", "0", "]"}], "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"#", "+", "2"}], "\[IndentingNewLine]", ",", "4", 
                  ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], 
             ",", 
             RowBox[{"#", " ", 
              RowBox[{"\[Pi]", "/", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"\"\<h\>\"", ",", 
             RowBox[{
              RowBox[{"StringTemplate", "[", "\"\<z\\_``\>\"", "]"}], "[", 
              "#", "]"}], ",", 
             RowBox[{
              RowBox[{"RotationMatrix", "[", 
               RowBox[{"#", " ", 
                RowBox[{"\[Pi]", "/", "2"}]}], "]"}], ".", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], ",", 
           RowBox[{"dot", "[", 
            RowBox[{"\"\<v\>\"", ",", 
             RowBox[{
              RowBox[{"StringTemplate", "[", "\"\<x\\_``\>\"", "]"}], "[", 
              "#", "]"}], ",", 
             RowBox[{
              RowBox[{"RotationMatrix", "[", 
               RowBox[{"#", " ", 
                RowBox[{"\[Pi]", "/", "2"}]}], "]"}], ".", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}]}], "]"}]}], "}"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<(c)\>\"", ",", 
           RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1.6"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cross", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{"rot", ",", 
           RowBox[{"\[Pi]", "/", "4"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"\"\<\\!\\(C\\_4\\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.58"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Rotate", "[", 
            RowBox[{"rfl", ",", 
             RowBox[{"\[Pi]", "/", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"Text", "[", 
            RowBox[{"\"\<\[Sigma]\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"0.2", ",", 
               RowBox[{"-", "0.2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", "0.7"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ah", ",", 
         RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Rotate", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"ColorData", "[", "0", "]"}], "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"#", "+", "1"}], ",", "4", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
             ",", 
             RowBox[{"#", " ", 
              RowBox[{"\[Pi]", "/", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"dot", "[", 
           RowBox[{"\"\<v\>\"", ",", 
            RowBox[{
             RowBox[{"StringTemplate", "[", "\"\<x\\_``\>\"", "]"}], "[", "#",
              "]"}], ",", 
            RowBox[{
             RowBox[{"RotationMatrix", "[", 
              RowBox[{"#", " ", 
               RowBox[{"\[Pi]", "/", "2"}]}], "]"}], ".", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}]}]}], "]"}], "}"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}], ",", 
       RowBox[{"dot", "[", 
        RowBox[{"\"\<h\>\"", ",", "\"\<z\\_0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<(d)\>\"", ",", 
           RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1.6"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{"square", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.6"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<\[Implies]\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Translate", "[", 
         RowBox[{"cross", ",", 
          RowBox[{"{", 
           RowBox[{"1.6", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "220"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[170]:=",ExpressionUUID->"46964e73-80a7-4f62-9c50-79573b09d24c"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[{
     {GrayLevel[0.85], AbsoluteThickness[1], Dashing[{Small, Small}], 
      LineBox[{{-1, 0}, {1, 0}}], LineBox[{{0, -1}, {0, 1}}]}, {
      {Arrowheads[{{0.01, 0.5, 
          GraphicsBox[
           PolygonBox[{
             Offset[{-3, -3}], 
             Offset[{3, 0}], 
             Offset[{-3, 3}]}]]}}], 
       ArrowBox[{{0.35, 0.}, {0.3483146543352689, 0.03430599911534621}, {
        0.34327484814113063`, 0.06828161270564488}, {0.3349291175062731, 
        0.10159963703906182`}, {0.3233578363789503, 0.13393920132778142`}, {
        0.3086724425219243, 0.16498885788909917`}, {0.29101436430589084`, 
        0.19444958155686076`}, {0.2705536586769579, 0.22203764945727592`}, {
        0.2474873734152916, 0.2474873734152916}, {0.22203764945727592`, 
        0.2705536586769579}, {0.19444958155686076`, 0.29101436430589084`}, {
        0.16498885788909917`, 0.3086724425219243}, {0.13393920132778142`, 
        0.3233578363789503}, {0.10159963703906182`, 0.3349291175062731}, {
        0.06828161270564488, 0.34327484814113063`}, {0.03430599911534621, 
        0.3483146543352689}, {0., 0.35}}]}, 
      InsetBox["\<\"\\!\\(C\\_4\\)\"\>", {0.4, 0.4}]}, 
     GeometricTransformationBox[{
       {Arrowheads[{{-0.01, 0, 
           GraphicsBox[
            PolygonBox[{
              Offset[{-3, -3}], 
              Offset[{3, 0}], 
              Offset[{-3, 3}]}]]}, {0.01, 1, 
           GraphicsBox[
            PolygonBox[{
              Offset[{-3, -3}], 
              Offset[{3, 0}], 
              Offset[{-3, 3}]}]]}}], ArrowBox[{{0, -0.15}, {0, 0.15}}]}, 
       InsetBox["\<\"\[Sigma]\"\>", {0, -0.2}, NCache[
        ImageScaled[{Rational[1, 2], 0.9}], ImageScaled[{0.5, 0.9}]]]}, {-0.3,
        0}], 
     {AbsoluteThickness[2], Arrowheads[{{0.01, 0.5, 
         GraphicsBox[
          LineBox[{
            Offset[{-2, -2}], 
            Offset[{2, 0}], 
            Offset[{-2, 2}]}]]}}], GeometricTransformationBox[{
        {RGBColor[0.192157, 0.388235, 0.807843], 
         ArrowBox[{{0, 1}, {1, 1}}]}, 
        {RGBColor[0.790588, 0.201176, 0.], ArrowBox[{{1, 0}, {1, 1}}]}}, {{{1,
         0}, {0, 1}}, {0, 0}}], GeometricTransformationBox[{
        {RGBColor[0.790588, 0.201176, 0.], ArrowBox[{{0, 1}, {1, 1}}]}, 
        {RGBColor[0., 0.596078, 0.109804], ArrowBox[{{1, 0}, {1, 1}}]}}, {{{
        0, -1}, {1, 0}}, {0, 0}}], GeometricTransformationBox[{
        {RGBColor[0., 0.596078, 0.109804], ArrowBox[{{0, 1}, {1, 1}}]}, 
        {RGBColor[1., 0.607843, 0.], ArrowBox[{{1, 0}, {1, 1}}]}}, {{{-1, 
        0}, {0, -1}}, {0, 0}}], GeometricTransformationBox[{
        {RGBColor[1., 0.607843, 0.], ArrowBox[{{0, 1}, {1, 1}}]}, 
        {RGBColor[0.192157, 0.388235, 0.807843], 
         ArrowBox[{{1, 0}, {1, 1}}]}}, {{{0, 1}, {-1, 0}}, {0, 0}}]}, {{
       GeometricTransformationBox[{
         {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(z\\_0\\)\"\>", {0, 0}]}, {0, 1}], 
       GeometricTransformationBox[{
         {GrayLevel[1], EdgeForm[Dashing[{}]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(x\\_0\\)\"\>", {0, 0}]}, {1, 1}]}, {
       GeometricTransformationBox[{
         {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(z\\_1\\)\"\>", {0, 0}]}, {-1, 0}], 
       GeometricTransformationBox[{
         {GrayLevel[1], EdgeForm[Dashing[{}]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(x\\_1\\)\"\>", {0, 0}]}, {-1, 1}]}, {
       GeometricTransformationBox[{
         {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(z\\_2\\)\"\>", {0, 0}]}, {0, -1}], 
       GeometricTransformationBox[{
         {GrayLevel[1], EdgeForm[Dashing[{}]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(x\\_2\\)\"\>", {0, 0}]}, {-1, -1}]}, {
       GeometricTransformationBox[{
         {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(z\\_3\\)\"\>", {0, 0}]}, {1, 0}], 
       GeometricTransformationBox[{
         {GrayLevel[1], EdgeForm[Dashing[{}]], 
          DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
         InsetBox["\<\"\\!\\(x\\_3\\)\"\>", {0, 0}]}, {1, -1}]}}, InsetBox[
      StyleBox["\<\"(c)\"\>",
       StripOnInput->False,
       SingleLetterItalics->False], {0, -1.6}]}, {-1.6, 0}], 
   InsetBox["\<\"\[Implies]\"\>", {0, 0}], 
   GeometricTransformationBox[{{GeometricTransformationBox[
       {Arrowheads[{{0.01, 0.5, 
           GraphicsBox[
            PolygonBox[{
              Offset[{-3, -3}], 
              Offset[{3, 0}], 
              Offset[{-3, 3}]}]]}}], 
        ArrowBox[{{0.35, 0.}, {0.3483146543352689, 0.03430599911534621}, {
         0.34327484814113063`, 0.06828161270564488}, {0.3349291175062731, 
         0.10159963703906182`}, {0.3233578363789503, 0.13393920132778142`}, {
         0.3086724425219243, 0.16498885788909917`}, {0.29101436430589084`, 
         0.19444958155686076`}, {0.2705536586769579, 0.22203764945727592`}, {
         0.2474873734152916, 0.2474873734152916}, {0.22203764945727592`, 
         0.2705536586769579}, {0.19444958155686076`, 0.29101436430589084`}, {
         0.16498885788909917`, 0.3086724425219243}, {0.13393920132778142`, 
         0.3233578363789503}, {0.10159963703906182`, 0.3349291175062731}, {
         0.06828161270564488, 0.34327484814113063`}, {0.03430599911534621, 
         0.3483146543352689}, {0., 0.35}}]}, {{{
        0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
        0.7071067811865475}}, {0, 0}}], 
      InsetBox["\<\"\\!\\(C\\_4\\)\"\>", {0, 0.58}]}, 
     GeometricTransformationBox[{GeometricTransformationBox[
        {Arrowheads[{{-0.01, 0, 
            GraphicsBox[
             PolygonBox[{
               Offset[{-3, -3}], 
               Offset[{3, 0}], 
               Offset[{-3, 3}]}]]}, {0.01, 1, 
            GraphicsBox[
             PolygonBox[{
               Offset[{-3, -3}], 
               Offset[{3, 0}], 
               Offset[{-3, 3}]}]]}}], ArrowBox[{{0, -0.15}, {0, 0.15}}]}, {{{
         0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
         0.7071067811865475}}, {0, 0}}], 
       InsetBox["\<\"\[Sigma]\"\>", {0.2, -0.2}, 
        ImageScaled[{0.09999999999999998, 0.7}]]}, {0.7, 0.7}], 
     {AbsoluteThickness[2], Arrowheads[{{0.01, 0.5, 
         GraphicsBox[
          LineBox[{
            Offset[{-2, -2}], 
            Offset[{2, 0}], 
            Offset[{-2, 2}]}]]}}], GeometricTransformationBox[
       {RGBColor[0.192157, 0.388235, 0.807843], 
        ArrowBox[{{1, 1}, {0, 0}}]}, {{{1, 0}, {0, 1}}, {0, 0}}], 
      GeometricTransformationBox[
       {RGBColor[0.790588, 0.201176, 0.], ArrowBox[{{1, 1}, {0, 0}}]}, {{{
        0, -1}, {1, 0}}, {0, 0}}], GeometricTransformationBox[
       {RGBColor[0., 0.596078, 0.109804], ArrowBox[{{1, 1}, {0, 0}}]}, {{{-1, 
        0}, {0, -1}}, {0, 0}}], GeometricTransformationBox[
       {RGBColor[1., 0.607843, 0.], ArrowBox[{{1, 1}, {0, 0}}]}, {{{0, 
        1}, {-1, 0}}, {0, 0}}]}, {GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[Dashing[{}]], 
         DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
        InsetBox["\<\"\\!\\(x\\_0\\)\"\>", {0, 0}]}, {1, 1}], 
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[Dashing[{}]], 
         DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
        InsetBox["\<\"\\!\\(x\\_1\\)\"\>", {0, 0}]}, {-1, 1}], 
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[Dashing[{}]], 
         DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
        InsetBox["\<\"\\!\\(x\\_2\\)\"\>", {0, 0}]}, {-1, -1}], 
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[Dashing[{}]], 
         DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
        InsetBox["\<\"\\!\\(x\\_3\\)\"\>", {0, 0}]}, {1, -1}]}, 
     GeometricTransformationBox[{
       {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.4]], 
        DiskBox[{0, 0}, Offset[{8., 8.}, {0., 0.}]]}, 
       InsetBox["\<\"\\!\\(z\\_0\\)\"\>", {0, 0}]}, {0, 0}], InsetBox[
      StyleBox["\<\"(d)\"\>",
       StripOnInput->False,
       SingleLetterItalics->False], {0, -1.6}]}, {1.6, 0}]},
  ImageSize->220]], "Output",
 CellLabel->
  "Out[170]=",ExpressionUUID->"f8068c5f-b46c-408a-aa8f-957397883fcc"]
}, {2}]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["KL Divergence", "Subsubsection",ExpressionUUID->"52bacb4b-2889-408b-9d58-025172d75b2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"repcol", ",", "rul", ",", "px", ",", "mdl", ",", "data"}], "}"}],
    ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repcol", "=", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<A\>\"", "->", "Red"}], ",", 
       RowBox[{"\"\<AE\>\"", "->", "Orange"}], ",", 
       RowBox[{"\"\<ABE\>\"", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", "Yellow"}], "]"}]}], ",", 
       RowBox[{"\"\<AAE\>\"", "->", "Green"}], ",", 
       RowBox[{"\"\<AAEE\>\"", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", "Cyan"}], "]"}]}], ",", 
       RowBox[{"\"\<AAAE\>\"", "->", "Blue"}], ",", 
       RowBox[{"\"\<AAAAE\>\"", "->", "Purple"}]}], "|>"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rul", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<A\>\"", "->", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], ",", 
       RowBox[{"\"\<B\>\"", "->", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], "}"}]}], ",", 
       RowBox[{"\"\<E\>\"", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"px", "[", "J0_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Jeff", "=", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"Cosh", "[", 
             RowBox[{"2", "J0"}], "]"}], "]"}], "/", "2"}]}], ",", "xs", ",", 
         "ws"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"xs", "=", 
         RowBox[{"Tuples", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "4"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ws", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"Jeff", " ", 
             RowBox[{"Total", "[", 
              RowBox[{"#", " ", 
               RowBox[{"RotateLeft", "[", "#", "]"}]}], "]"}]}], "]"}], "&"}],
           "/@", "xs"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ws", "/", 
         RowBox[{"Total", "[", "ws", "]"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mdl", "[", 
      RowBox[{"rep_", ",", "ptgt_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "r", ",", "n", ",", "xs", ",", "J", ",", "Js", ",", "ws", ",", "pmdl",
          ",", "loss", ",", "kl", ",", "sol"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"r", "=", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"Characters", "[", "rep", "]"}], "]"}], "/.", "rul"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "@", "r"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"xs", "=", 
         RowBox[{"Tuples", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "4"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Js", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Indexed", "[", 
             RowBox[{"J", ",", "#"}], "]"}], "&"}], ",", "n"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ws", "=", 
         RowBox[{"Times", "@@@", 
          RowBox[{"Cosh", "[", 
           RowBox[{"xs", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"MatrixPower", "[", 
                RowBox[{"r", ",", "#", ",", "Js"}], "]"}], "&"}], "/@", 
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "3"}], "]"}]}], ")"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pmdl", "=", 
         RowBox[{"ws", "/", 
          RowBox[{"Total", "[", "ws", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"loss", "=", 
         RowBox[{"ptgt", ".", 
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", 
            RowBox[{"ptgt", "/", "pmdl"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"kl", ",", "sol"}], "}"}], "=", 
         RowBox[{"FindMinimum", "[", 
          RowBox[{"loss", ",", 
           RowBox[{"{", 
            RowBox[{"J", ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"Range", "[", "n", "]"}]}], "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"\"\<KL\>\"", "->", "kl"}], ",", 
          RowBox[{
           RowBox[{"\"\<Jstd\>\"", "->", "J"}], "/.", "sol"}]}], "|>"}]}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"data", "=", 
     RowBox[{"Dataset", "[", 
      RowBox[{"Merge", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ptgt", "=", 
              RowBox[{"px", "[", "J", "]"}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"<|", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "->", 
                RowBox[{"PrependTo", "[", 
                 RowBox[{
                  RowBox[{"mdl", "[", 
                   RowBox[{"#", ",", "ptgt"}], "]"}], ",", 
                  RowBox[{"\"\<Jtch\>\"", "->", "J"}]}], "]"}]}], "&"}], "/@", 
              RowBox[{"Keys", "[", "repcol", "]"}]}], "|>"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"J", ",", "0", ",", "3", ",", "0.1"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Merge", "[", 
          RowBox[{"#", ",", "Identity"}], "]"}], "&"}]}], "]"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"StringJoin", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\"\<$\\\\mathsf{\>\"", "<>", "rep", "<>", "\"\<}$ & \>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"NumberForm", "[", 
           RowBox[{
            RowBox[{"Max", "@", 
             RowBox[{"data", "[", 
              RowBox[{"rep", ",", "\"\<KL\>\""}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "4"}], "}"}]}], "]"}]}], "<>", 
         "\"\< \\\\\\\\ \\n\>\""}], ",", 
        RowBox[{"{", 
         RowBox[{"rep", ",", 
          RowBox[{"Keys", "[", "repcol", "]"}]}], "}"}]}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Thread", "@", 
            RowBox[{"Normal", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"data", "[", 
                RowBox[{"rep", ",", "\"\<Jtch\>\""}], "]"}], ",", 
               RowBox[{"data", "[", 
                RowBox[{"rep", ",", "\"\<KL\>\""}], "]"}]}], "}"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"rep", ",", 
             RowBox[{"Keys", "[", "repcol", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"Values", "[", "repcol", "]"}]}], ",", 
         RowBox[{"InterpolationOrder", "->", "2"}], ",", 
         RowBox[{"FrameLabel", "->", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\\!\\(J\\_tch\\)\>\"", ",", "\"\<\\!\\(D\\_KL\\) [bit]\>\""}],
            "}"}]}], ",", 
         RowBox[{"BaselinePosition", "->", 
          RowBox[{"Scaled", "[", "0.64", "]"}]}], ",", 
         RowBox[{"AspectRatio", "->", "0.5"}], ",", 
         RowBox[{"ImageSize", "->", "220"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Grid", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Graphics", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"repcol", "[", "#", "]"}], ",", 
                 RowBox[{"Line", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
               RowBox[{"AspectRatio", "->", "0.1"}], ",", 
               RowBox[{"ImageSize", "->", "22"}]}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<\\!\\(\>\"", "<>", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"Riffle", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#2", ">", "1"}], ",", 
                    RowBox[{"ToString", "[", "#2", "]"}], ",", "\"\<\>\""}], 
                    "]"}], "<>", 
                    RowBox[{"(", 
                    RowBox[{"#1", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\"\<A\>\"", "->", "\"\<A\\_1\>\""}], ",", 
                    RowBox[{"\"\<B\>\"", "->", "\"\<B\\_1\>\""}]}], "}"}]}], 
                    ")"}]}], "&"}], "@@@", 
                    RowBox[{"Tally", "[", 
                    RowBox[{"Characters", "[", "#", "]"}], "]"}]}], ",", 
                   "\"\<\[CirclePlus]\>\""}], "]"}], "]"}], "<>", 
                "\"\<\\)\>\""}], ",", 
               RowBox[{"FontFamily", "->", "\"\<CMU Sans Serif\>\""}]}], 
              "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Keys", "[", "repcol", "]"}]}], ",", 
         RowBox[{"Alignment", "->", 
          RowBox[{"{", 
           RowBox[{"Left", ",", "Center"}], "}"}]}], ",", 
         RowBox[{"Spacings", "->", 
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.1"}], "}"}]}]}], "]"}]}], "}"}], "]"}]}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[163]:=",ExpressionUUID->"c3f7a3ba-6de3-4edd-8dfd-8ea29df98afe"],

Cell[BoxData["\<\"$\\\\mathsf{A}$ & 0.1027 \\\\\\\\ \\n$\\\\mathsf{AE}$ & \
0.0939 \\\\\\\\ \\n$\\\\mathsf{ABE}$ & 0.0939 \\\\\\\\ \\n$\\\\mathsf{AAE}$ & \
0.0556 \\\\\\\\ \\n$\\\\mathsf{AAEE}$ & 0.0556 \\\\\\\\ \\n$\\\\mathsf{AAAE}$ \
& 0.0319 \\\\\\\\ \\n$\\\\mathsf{AAAAE}$ & 0.0169 \\\\\\\\ \\n\"\>"], "Print",\

 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"65a2e655-8d48-4ae6-89e7-a3ac703dffa8"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         RGBColor[0.790588, 0.201176, 0.]], 
        LineBox[CompressedData["
1:eJw12nk8Vd/7NvBzjJWkJCpJklQqRDRfK4moVEIiCiWpzCFlLEUolHnILFOZ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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         RGBColor[1., 0.607843, 0.]], 
        LineBox[CompressedData["
1:eJw1mnlcTd/79k+n4WQsSkWShBAqUyjnWpIkhDSJooREI5oolaJUGjRTmtNE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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}], 
         RGBColor[1., 0.8431372549019608, 0.23]], 
        LineBox[CompressedData["
1:eJw12nc8le/jP/BjHg1RZikSpVLRHnReV5KkQspIEVJJERKSXYqQiKzI3rJH
JVGSoowkiYyQVdl7/O7z+b5/54963A/c5zr39Xo9r+u+ETe6pnGBlUajcbPR
aMz//+9F5Kl/PGZ7kgt1Ts52Jm08D+tLqt/ue+5g1NZ80jJuvQ6dl63rFY8d
YsjamUlvaXNCxKKbwgwvdcb1z+Z7vh91R2HMn5K8Gi0G72rfRxOuXpBc95nX
+6Yew6jB65H9Aj9oHPFhPXfAiKFB7ty85ByAZOvLavFjFxgN7zOm36wJhkjg
9N+wpssM2rWlK3yGw5CVfLANw2aMnJ3xde8GnyK5cTXfkVWWDPYH+YF5S6Lh
0zilf+T0dcYI7y7fA3KxGK+TqYtMu8F4FvO5/rZTPPo/vLZSW2HHME2K6txS
kYhgEV9J4yP2DGP3qh0jfCnYsMnty5+OWwzf3TqlX3TSEDgd7Nzf78AYeC0X
8CkkHa2eX9YbGDoyjvDsr7Xoy8DSb1urlBUcGVlJnlN0riyI/cq2ivd1YOxM
ZzuYuiYbi56d5rt55BajXiwlRU8uBz93S2QWX7vJ8J123rFSIxfeLrzHHFlt
GZcU3Jp/X8zDag/xjmcs1gy9kcz44pv5uKuqdVPTzIJxdSnPw/j7BchK0BNq
v2/CCA1hvp5j4lzqVc71+oxW7xNvQ+JfwKVBh7G34QBDsW8Xd0LmSxgIe14f
kjteVJxzxLbkRSEsFPl8V8kZF+n2eLL0lLzCHSOngxulLIuWeY6nrHpfhIHz
am/US+2KOh7525z7+BrKJ+fEXe1dirrvpMl+u1AMMYGDxk+b7hSZ31i/y72z
GI/GR6Vue3gWuYi8qNhrXIK7U4Jmm5weFInZGg2OtJWAnedLyKeffkWqHuIJ
efpvIJxZ8+pSTEDRIrXxfqfGN7A+fy+6wzuoSLPi15vjmm+xZN3IYcWw0KIS
1CnlVr2F4CjLjbS80KK+v7mPD6uUYqAydEDpfUDR5waPLPZ3pRA943hDPNS1
yHT2WGg/3uFhjeTp3mtujNdnWVXnX7zDCrlUo86YSEb1WOIn+V1l8Hn1gb4n
M50RXkGWx2WWoba5WmGyrYCx+scH2T2b30OBm3s3R34Jw2CtIv9Y4ns4qbS+
uVT0nqGTnP72p2Q5ste1K0re+8xYbLoYQ5Hl+KHuqR/O9YVhb6x7V3bVB3xq
LgjU3PKNEfa/+fkA2ov59y9yfjAcFny02yz4ET1Dz+y7jrcyhHL6JPr9P8Iz
o2dJ2WA7wzxkLvQrTwV+CWSsnnnXyXB6zvqzx7sCY2tYMzw+djMO80/0r19Y
ieJvLYVX5vsYH5N+vve/VwmFHUcOxxn/Y3DZ55lLcXwCWfk0YYXjIGP+jnNb
l9sn7LE618ttMMzI+rh3dQ3tM3ifdF7ZdGaUIXa0c2OX02e8Cdm6ycZ8nKHE
6caybvYzTlw5KN0XMslYN8MT+/BWFQp5RS57NU8z3mzyXbZuqgrs9ws6tfbO
MdrHH4VflK+G/6C1g3sgDddUWe7m3aqGcADDcVswK9hDfd+wvqxG0Ka9N7Ik
ORDXyDh5dKoai14aG3PIcUGDl2fPw701sEOJivSPReCSo1nW2NXgz1kpfn9W
XnzUXTa3pKCG6v/dOduzyxB47VCL8ngNFJWdjA9P88P0Zgi/865aXLZZokRr
EcIxuyURmTdq4SG2OyaaLoJdV2NvtebUIu7gxK0tN0SxSfNM2qKRWugPru+u
4RPHju3M1xdEzomru/JIAJybuLWtvmDjkd834javxanPh+RsM79gR43daYa5
FG54ubx6NPAFzx/XTx2t2YCo/U2PUmXqUBxC0/2stQn1HTpFJeZ1UGgcs3k3
twWCrmPyX9LqsDq1KTG4QxaGy3J52vrr0LpAcpTrzDbkBQfs6pP+irN3T0Rm
t2+HIH9g5qDpVwSLX0gOvrUTLnfyXEaSviLghz5fwdrdGOuZiBnu/gq1HMaP
pW17YKN4VuSfVD3KU9hZ49P2Yf5Ra1fXxXrQ3mTcs/aSxwFZwc3NcfXQ33Nt
bcUjBjotfPjrOuqxbv2uj9PXCPo1lcIrJL6hk/1U70z+Aei0kPdvjb7BbNvS
4W7xg1jH7ehfGPUNRRlmHa/TFHG6ZWout/Ub6p0vF7meUcJfzReLM8QaUPCU
3XWLtDJ+W7x8mazfAGNebCpbqYKDsnOL4sMbUF8jXKwsewwsAW6zUU0N4O3w
k8+7oIq1T5QfRoh8x32Jr+r39NWRrKxeGqb7HRazGePrw07g/3z7jlbnpmXF
3Rr4/UCSN7jhOx4ma0cfO3wKj9cPSgUJNSLWcU385zxNJF2cb32s1YhVk/Ki
Sru1seaImlxQYCOmVyYszC7XwVRV667gukbI9xhcEbiiiz3T2V9C+H6gXc+U
mImeRcPH8qVPNH6g1/6t54t2PTQzxAYj/H5Al1w9PJt/Dora+ZbR1T8gqJ1V
uKLKAEv4/R7F8zRhq1G9b+ZHQ8jfSNVKUW2C84E1q95+NkKl/YKXGT5NmB0J
NFb7cR7FkonFeZVNSHfYelFrwBj79i5b8GpRMybv9PP7L7uIE041O9+qNIPx
ouh8odIlLB7pVPrg2QynlYkaX71NcClUTb6qvBkvUxLbmjouw8hyieBX+k8M
XSrm/aJ6BSw319Q1Kv3EuhP/WvI/XgXJ9LJpdf8JzUs71bx0zCG+QmW2s/Qn
3JL99Y9PXENMtp5JH1sLTvmw0efrLFDmWJY/oNCCrjMfnn3Os4SX3Z2+UdcW
jBWHxgdGWWEoJohturgFtwtt/54MvI75/71aEKtqcHeBvzVOlelbuIm1Yovt
KfO8oBuYlOyuZUcrdu06Fa8bb4MBkSdS9/Rb8crr3JaxV7bYlWJvvsCpFSW2
NpyeP+3wufZ2gld4KxSngrfwcdkj1z+/lvtVKxT43scH7LuFv70CA75N1Pe/
oV3jtnGA7Y+I+aUzrXjJpXTP8YUjNIw1WAJE2rCr8/G/DrozHN1lRwXk2iCU
OvlFXMYFE4y9P4J021Cbsbmh8qcLSh9ezV5u34YKl0t3hv1d0W7/0TEspA3s
KxMaAo+6YaWzmcKq523IjDPbob7gNg6IWSx42tAGtgPy40WVt6F2prZ29UQb
Zv4sE28PvAPl7QER0ULtiEgdzHxu7A7phNyrkrvb0eXQkHRo711M5u3aH6/V
jnr991x3+e4hw0iId71NO65qFH22H74HjWTtzqTAdiRrv5qW+O6BZp/xQunc
dvial/q6lnriJPf447S6dqwI+nL/Ue59ZK/Xui4z0g7Vmt7+06lemGnh18jk
+wWpVQvz6hK9//PtF0rtt3axpfjg5JpMwVyNX/jbY+D4O+sBdNMezOyy+oVC
0+BbzsW+UK2r6Cjw+4XQuSsDnZcfQjrIpGpf5i8kV/tqXRx7iMFR48LC6l/w
Ttk9UOzuh+iB4hTGwC8c8D3/alTIH/vvOYQX83Sg4hZfEXuaP948D/JTkOnA
esvDQ38UH2GbxzKPUtUOnL42fzqz5RG8hvpdlMw7oG8jN6rqGICqiXUO5T4d
2Hl3+m3ZqkDMhBbfVEnrQGsEyoRLAsH//fnNysoOGBTTZxQvPYbcu2f2qv0d
EDzJ7dPEE4QAS7lb1Ys6cfH1giiLF0EQ/XnuloZ0J1Q5ZnezXApG08KVt+pU
OvFF8veJBwIhqBi/Zq9l2onBVeV/hcpC8C/2zM0Gz04kDjxdEmEXikPLWmx1
kzox88Q8c/XmMFRi6kZTeSe61+z49vRXGO5uTruu392Jq24DziJPnsDyx7hF
K70L3i9jUh5phcPvSKOZkVQXlD4f1+Xii0Cb7SnTDqUuhL7463WzJgImF5mv
LjxxuUt++z2FqACvUbd7F5Y9XFi4fmMkOO+c0DON60LMsePLz3pHYk32Rp3+
0i6w2Cwq8PkXCcvoMA3zji5sXnwo+NXJKPw7EXtsgO03JHmmnvcVRCGqRFHJ
SuI3epw2rhIWi4b7oANGFH7j1pn6EoW70XjSdmyPjdFvNMbOJlz5G40uvxzZ
Cdff4DwTWeWvHQMj1pz19lG/MedYtKegJAa824+unin+jXfcOr9+bIrFoIS9
kFPrb+gsNKuaDY4Fx1eyhEbrRsH12ZlVnHGI125idxPrRkaR/7qc63HY9Mpz
mg3dWGCQx7mnLQ6hHEeG3PW7UaptEp6kGo8B2RU9dKdutMcl9nIVxmMTZls8
w7txXsX2r+aGBJyQHapf9KobSofqEh8+ToA+++Qnn6ZueD9+vfw5WyLUXi59
xzPTje2MvQeqLBKxQVO+0E+kB/vlD4h9aU5Eb41dNp9cDxIefssuVUmC/9b3
yYG6PbghNzMXk58EcWupaCH7HsTKp9MsJZP/W396oBAwUCDtl4yJqFV+Is97
sEehWKpuNhnyPtke4Q09eKAketzUNAWXz5xxEZvoweGohRv+1qfAabGAXZRQ
L4w13F+eO5gKm8jWaxK7e9Fy+gH76/RU6AgVXYrT6kVR/lr2xSvTsNoy7ZyU
TS/mrxx9oeSRhuq0Z9pJgb2Itplfd20kDSafStSkc3uR+O2AirvBM3RVdR1O
q+vFMt9lkp6Vz3AsdxWRGelF0xPLHPs96Qh2vLgnk68PXCznpk/HpqNyfYns
9u19qNQzc+DjykC8vMSGXI0+bM3dlpC8PwNtDDfx3VZ9iP76WjXVKgOOMj+X
P/frg+hr/uvCCdTxkt3L5DL7EG+5lf9fYwZaf3gvfFXdhz1/BLbJLslEXFAL
Kwb68G3rm8ofJBOfD8hMF/P0wxW7OgatMqHdeGtYQaYfOwWt7KxiM3HQ8F1f
qWo/xnJveOp9zYRf/aIOJfN+FIseEMrmyILCPrWmcp9+BKvXiV/fmQVNb986
lbR+2B2VSQo3zsLnSuarH1d4NNK2PcpCwjTnO9X+fpx/Ir9lW0kWWoUZr6oX
/cHFob/ST/5mwUnSKldD+g9uLL0cbyGSDWfRmLQ6lT94OJkcnn44Gy2cNXFa
pn+Ql5yz9PT1bMQ0T4c3eP5Bl+RdVrOIbHyIlnism/QH4iZiFn3l2dDQUn7Q
VP4HJtYuunVD2WBMXL6r3/0HhUeSSqRW5sDbw8Oplf4XK7pD4joVcyBPj7Ux
kvqL22oanEvMcqBqXWjeofQX4861vyIDclBaVUN58Bd2N1cwIl7moLqzU7/b
/S/WVHlLt7XlIM5tSss0jjofv/cbRXouFON51PpL/0JXWZjtg3QuMtTXHjbv
+IueK1v/mKnlosNVDgNs//DG6ZvLdivqeK/GbiuJf/jtsrBoeUAu0u0uy4wo
/IOO1cfY1bm5OMhwlbIx+ge+k0I7lb/mIvJ+iNiE6z+ISAyaPxzJRblelpB9
1D+Yt2trTC7Lw8v8Cp6Z4n9Y5He0xU02D3bBnXSn1n8Y2VIpsPl4Hv7v+cEA
NhV+Hx03ycNGW+6ZYp4BpO2xdv51Ow8FW0UmXMUGcDM2LOtfeB5SZDaMKMgM
4OG8mu/K/DywW+4eYMMARo74CZhW5aFk9FB/qeoAom+fO9TQlYeOV6e63fUH
8CT1heil2Txc+XCeys8A2kujowT58qEjfL2V7jQAq0qhz11S+UhOdqPyNADV
t8tjv8nlw9DFv8EzfAA2SYkSPar5cAyJpvI1gF6n0mMihvmgjWVVL3o1gOSD
ZmLmVvnoCnxL5W0AWePRYW1u+cg7UVfu0zQA2yuLe2/652OSpZOK8wCMr6lv
l4vKR1L8aDHPzADs2K7Zrk3Px0dwUnkcRJ6USd6ewnzofhJ87icyiBVNcgPW
5dSxmhSVz0EkrO6VbPySj4p3uzP55AZxdtTqlMlPavyyylReB7FPt95JrDsf
0746SYG6g4Aaf+z8QD5e/DKh8jsIs7pNpVyT+eiTvhklZD+I0h6xln20AniY
eFJ5HgTx/TMSyFmA//EWMoiu0kCOFYsLIPyaOl3SIHLvCy99z1sA+ndqeM8H
kdp6QyicvwAXf3/waSofxMeyNOEnQgXY0fudOuEglu4v5i9dXgCrth6K80E4
H0xbJCBSAPFPk65iE4MQarSefUAdI43a7dGH0EAT6t1KHX9yXW4fJTSEV/mP
amapn/+osoHqxxA+zfVmD1Hn38O110pi9xA46lf68QoUQPCFMtWXIVzcv+Gy
9tICGBnomMZpDaF/B6/8e2r8YtOXqP4M4UlhzQIDegGW+dkaSdkMQWEnmQBL
AVg23KP6NISU+c2b3aeo6/OGqnPgEL6JhCXKDOejVj+e6tcQyjzvmaIvHzkz
1HTkDsHmyLBVTns+Hj2heCml3k/3Z8mD7/kwY3xVSasbgkSRsvbnqnwcbKfi
1zGEVde3bb/+Lh8CHlScR4bw42aYpuOLfLTLsFN9HMaZ2ttF/c/ykfqdTy6T
bxgRDn1mJdH5sHSXoPo5jFi72vPTgfn43/Zt+zBMy/ZEhnrkY7CdOp3CMMYv
iEo8tafyEEANT2MYStq3+7mu5sNAmfq4RsPQCb008+1sPnjnLKkTDmOTTIXG
4uP5KMylpsN1GKUCz/7FyefjwjVqev2GIarK+yVWOh8LpKm4RA1DvmFwhmsF
ld/uDGqAw1iZo2FWS8/HoUQqzsXDKG7bJskymofmy1Q9qoexztBfPLAtD5ab
qbq1DkNtm+WFB5+o/g//o+o7DDnNqn/9BXnwfsG8XxhG74fU4oyYPPS5Uafj
GUHKNW25OZ88DKpQwxMbwfu1q95O2uYhapkM8wKC9M9qxxjmYeo7g/JgBMJv
JyenVPIwHUlNh+oIjifzJtF25CH+EjW9+iNojVK4kLOS+vpmKi7mI6hJ8t0i
yJGHiWFHaoAjEH0zzr7uTy7Cn1Nx9hnBh1777l91uehzouoRPoJaieXf1Qpz
8esgVbe0Eewxq62/HJOL21xUfV+NYLosvm3r/dz/1p8RLN/6eDLBIhfFD6nT
NY0gOCVStFIrF2dOUcPrH4HVrjL1CHnKUyHq486MIK2G86Homlz4NFKXb9Eo
FB2Nmo5Rnq8Jp6ZDZBR79n7fuaE/B4bnqOmVHoUnx5Un2dU5OCJOxUWO+nq7
EG9/Tg6+t1PxU6F+vqrlYW1wDvhiqTjrjuJZ5RvRSw45GDOm6mE6CpvG4udJ
53Lgtpaqm/0owia+G4Yq5CCvk+nBKFZJLRHauzYHAXFMD0Yxe0Hvuzs9B8cv
MD0YRXNYTmpETzb41zI9GMW5dFpgVEU2ejuoj1s+ituRB/wfpGWjKpa6fA2j
OHrNNvaCbzbeGFPT0T2KXJHoinWW2SiVpKZ3YhQlcSX0Wo1s1HdQcaGPwZK7
XufSjmyMxFLxExrDG42Woi6BbKy5QMVZagw5N5r3qo9n4exaqh67x3DUpvpD
TEMWEjupuimN4c6pAvO251mgMeurNQZ93sD1C8Ky/ttfj6Eh6eL4Cocs/FxH
nc5mDGOrN/8Q1MuC0W9qeO5jeHmj+8vM/iyMJlAfN3AMaxKD2ypFsxDE5DRu
DOsL9rPfm8/E4Q1MD8ZQFfdNTro1E+y91PSWjmGV5UWP58WZqEmm4lI3hiUr
enu2RmUi9QrTgzFERBoZBLhmImgTM85jqGav7ms1zMSDP1Q92MaRqLTNW0gh
E4HPmB6MQ+Ki54E9azKpXjA9GIf8+a+LDrJmokqW6cE4JvYL9u1uz8DkINOD
ceiwylzZ+CYDktlMD8ahW8gqvCU6A+rWTA+o77/iN6jgRu3fdlKXz2oce5b+
GDcxovZ/Y0wPxrE8tWVjpEIGqvOZHowjXP7p/e41GZi1Y3owjldvlgspsGVg
/T4qfpnjmHKIiDz9Ph0a00wPxlFyzvnqCY90OBQyPRhH5eZ6vytH0pHErFvr
OHh+R/MmLkxHHbO+A+Pw9+rs5qT2q/+3P5iAtkjECg+fZ9hUwvRgAoaPK+Ok
1Z5Bx43pwQSSZyzuD/I+g9tBpgcT2KnqVf69Ng2pTE4xAZqXiEFHQBoamDyr
TmBRtviJpdppYGNyrz+B02XhYQbL0yDDXD7MJ9BT6ovaH6nQZS5HThPIezYu
fzEiFXc+Mj2YQNntr49WGqYiw4vpwQQEFTcojkqkoukY04MJJP4bOj7QlQL6
EqYHE7h1d1smd3IKtlUxPZiAN1e32XGzFGj/z4MJtF7ryXsrm4KrJ5geTMA6
b/HrOyPJsFrG9GACik0n7j4sSMbVL0wPJqHdVrD4t0MyNAOYHkwi7t0BDY8D
ydiqyfRgEjs9+7WsOZMxJ8D0YBIcm56vSKlIwst6pgeT4HuWEL7JLwlXg5ge
TMKQp6BlQisJ3Mzl0nQSf9R6W3lWJSFKmOnBJF5cY0RZ/krEWuZy7jmJUvOc
1aLJifi/59eT4Dp+7JyAZSJYmadLmkTIQk497T2J0F/B9GASegltyzvmExDb
yPRgEqYSLYEv3yfgVyjTg0mkOc1VN/smgPsM04NJ7HuOChWdBGxmbv8mJjFT
G32HVTwB8j+YHkyBs1Jqlr03HiSM6cEUlGI/79DIjofsGaYHU6g+EyTd6xAP
QRGmB1PwGXJtq1SKR38j04MpBJs80JrijUdOKNODKdS9Krxv9SMOV3WZHkzh
7NBip53xcTi6gunBFLSszi5VsYyDUyPTgykIJ3uszZePw8IwpgdT8A7xe+HA
FYf+M0wPpvCB2FaH1sVCahXTgynkP917aWlULPJ+Mj2YwtW8BqdWs1iq90wP
pvD1zikhLrlYNBkxPZgCx6I0WQ+uWFivZXowhd/K7R8N6mNwrpvpwTT8GCOd
frExiEthejCNP33triLXY7D/fx5Mg/fEs4jZAzH/Pd+ZRruZlvyepTFwGGd6
MA1nhR+6Fa3RWFXI9GAaVZ/lp/IyosHnyvRgGr+X3Vox7RINIyWmB9PIXPL4
ZdCJaHAuZhZuGgff+DR7r4kGRy3Tg2nc22zk0jgcBZ1gpgfT8Ffni3V5FwW2
c0wPpqEuHaXsHBQF1nXMAk/j66tF5vWXo6D3h+nBNLi5TvLflY8Cdy7TA+p4
oa3cA54o8DsyPZjG67e2v/62R8LiENODGezZqbk4MS8Sc4t5mQWB8K4/6QX3
I+FTy/RgBpIRq8rFzkVC/DHTgxkcM+s61bw9EgXaTA9mEBlzWGuQKxKaQtTt
keoMxNzcgvMLn2KkjunBDHS84s32mjxF6EOmBzMoM5qWNuF/igMqTA9m4MPl
+uVgSQT+sVC3dz4z8HbYbVxpHoGIfKYHM/hVJPqTZVUENK8wPZiBZdWuAx0V
4eBexfRgBtrPnH2u3wrHp//tD2ZgembyTbp0OHzsmR7MoL0+pi246QlOrWN6
QJ1/tXPPlgdPIFLNBHUG/nu8Gi3JE/TZMj2YRbVoeY7hcBherGJ6MAujLzvt
5uLD4F+ykQrgLGS06iSVz4TB9DwT6FloJMS8YPCG4Rgb04NZPCuL2dv+LhSb
ok5TBZ6FQU5d1DaHUCzbf5kK9CxULHYNy2wPxUw9E/xZPJgq39zYG4J+cw/q
A8+C66T3ia0xIfjJHkx5MIvvN130d54NQfhT5oI5C8bXMZsmgRD0HGIuILPI
rCCvVlYH4/14GeXBLPj09LeO3Q/Gjtx6yoNZ3PZU+2KiRB07dVGFm0W7On+M
NWswXmswF6RZHM9OjVz+Ogg/t3FSEzKHpAzhSm2HINwXFaQ8mAPfEZ21MvuC
8FGAuaDP4arDldSnE48RJLyLCvQcqlU0DJPyH2NiHdODOazLWax4zPYxOgnT
gzl4FISe8tj9GJf+tz+YQ532jL/eRCBuBDE9mMM2/63zFc8DIVBH3c67z8H1
0r6QL7cCobiSCeocmr8JGlozAsFhkUCdcA4bfpVpPWMJxMmqfKpw1Pd7qti7
vgvAzn3llAdzqPgYVfHHMwCxGQ3UhMxhdUKlyrBqAOK39VADnMMF0YpxP/4A
7CiepAo8hzzZ8NoPjY+gdXohFeh5TDYr/AiNegT63ArKg3kcXle4lOPyI6g8
k6Y8mMe9BQtsuLY+grCpPOXBPKrvbeCKm/QHy8LjVEHmofVqg+TnN/5wuahH
eTAP6zKBdbbe/ohwNqM8mIdgzB/uSC1/nNJ0pDyYh/rJzB/K4v5I+O1NFW4e
3N8MfC37/eC/6wkVwHmc3zKzfkWBH1YppFAezINx+naiwh0/7F/4gvJgHpna
Y9x96n6YeVBOeTCP+A2ap/lE/aBRXU8Feh47q57ef9n3EMqfmRvAeSgr10f9
ev4QXz2GKA/mMRwwEeHl8RD//w8QVuZyumVrP0RbCDMPNPIrkXb0jNRDLF3G
fJ5AI2dbK4c5/vnCx4SPygeNrBG0WKX50Bc64cspL2hkaKh3Wew2X5hniFET
TCMDNvvrhr4+wNcoJsA0MhF1yfCA/QPctZSm8kMjMtaXX/iKPcA9sa2UJzRi
/kehpfmdD76k7KLyRCNN3CNV0mY+MBeUpwpMI5pfHbxvCvhA89wBKl80Mnuw
mf99kTe87ipR3tBI+mmBy/yXvbHE+yiVNxp5ILjW05DfG33t6pQ/NLJz0auN
gcVekJ3TovJHI+7lPmyPzbzQ1KxHeUQjuqpBfMYiXhhwvUDlkUYan3zXnf9w
H1d6zShQaKQ5+9T3Szfv45iQLZVPGvF4xOUbvuE+HnO5Ul7RyAu50VuRjZ44
XORF5ZVGAlNXRFp4e8JgTxDlF42MdtpNc8MTLTYxVH5pZOY3zwO7IQ+8v5lB
eUYjnlkt2hnxHhA4UETlmUZKDnXr5J7x+M83GrkRtcHv3lIP9K5sovJNIw3v
YmhS5fdwbWs/5R2NvMnSSnjkfA9nFs5SeaeRkyYK7p9230N6whJqx0YjZl0X
Q+sG7uLyAnFqh0cjmzaXdiUm34W3zA5qQaERa3ldU5ULdyG4QpnqAwsx5N+w
9vnqu+D6cJbykYV8zZEVGm1yh768FdUPFjKwypLMhbhjtbUH5SULCVDrjazT
doeyxVOqLyzk55Ene+wE3VEvm0/5yULSF9+j93y9g8rcKqo/LGRdcDK31OM7
CDXoojxlIUeddOZFtO8gxX+C6hMLMTjR/jBT+A44j3E+q1NhIceWKr/53Xgb
cd48m3I1qJ8v8nxUFH4bXqf4kwN1qfFpJ7DvMryNvBj+9TZGLOTGz0gB1bW3
scGel7pjYSF9J2zKOHvd0PaNLrnbioWoZUkJGaS7obVwivKYhXjO59B1b7hB
ckMP1UcWkrVXNHhEzg0ZK79QPrOQbIPz5TJsbnANKqD6yUIire8EL6pw/e/5
NQvRv+HK5fHIFWNrbKi+spBl53WF4866Imy7KuU3Cwnbz1NutM4VdyrEqf6y
ED6OSKGSARfk9g48FHnOQoyeL6YXv3TBRr+XS2aKWUiErubjc/dc0F3k6t1U
To2n++a7pydd0Hv94MJX1Swk57x9gMtqF+zIoFELCAtZEZTGyd7kjDfXn3M4
tbKQeCIqqWznjOAis9v63Syk/a2S6ycBZ2Q/XMWCARYytVpKNCDHCYK95U5i
EyykWPv1VNgpJ7z6eG1mfp66/iY8Qp2jjmCzFbdvpbOSpcvfvVIOdoTc9j/j
xTys5Kzsg72Rco64OF97I0qIlQg+M73f1+IA9x+1w65irOSyv27GRncHBL/v
tzSSYiWbm/VS9KQdEP529YCCDCvxeGB9607tLQRVmZtL7GYlmvERq5/a38Lt
vvp+NrCSl5JNoWkSt2AsdJq6w2MljxZs7k3/ZI9dJ0d7SlVZCaum35J4O3vM
RqRQd5CspJ1zAddDSXvkT92i7jhZia5YQL1Zzc3/1h9WIh+xzR7ON8HZbkrd
0bKSotsdQ+xbbiLMzNNYyoZ6v6okUtRsB4kFb37RnVjJfje381ce2OFpDv/5
bnfqOMz8zGJih8UWru3lPqykaoX5+qghW5jLcRklBbKSVprrxw3xtigVTGrz
DGclNscTDsTr2oKb1djQNI6V3KO1+Qjy2kJ5dk+bShor2bJiS7p9mQ1sudYb
SueyEvXQB3G1jjYIk9jatugVK5l0YbUU3WWDLNVThv2lrET0s+dS/X838MLT
r62ykpV8c5W855d0A+S7r2FaHStZFpp+IMz4Bj4dGGv1aaLGw8+Vqbf6BvTf
lp4z72AlO4Y2f21ossaI3nSzaj8rWb9N/NniUGs8XBp6RmaElcTWtclNaltj
28/IBp4ZVpL1/ZpThKA1Gt7yaA6wsZHDBypuzHy9jjtvuqqrF7ERh0Uj4nyP
r2NX49pjmXxsRG5Pr1u71nX8XfipzE+EjXi8Tws2Fb6O5FNNxEqCjZx7zjif
0miFq/knX2hIs5Gv3OHtseFW/+2v2UhlabmgtqEVWMvtqR05G9H8WTJfstYK
dTc2SowosJGbuh7hnb2WSJNXCK1TYSNr9q4cKMmwhMfKN7y5Gmzkkr3juJat
Ja4KJN8N1GUjsqKp2bEMS5ySmpq+YcRGHksmSqZwWuKgRpaFlikbcfWxVDGt
ssDOx7Udu6zYCP0019r2YAvIDOvqCNmzEd57V3OWnbfApstHK8Zd2UieUMTE
9GYLbJ2I2d/gyUbeCez7JTd8DXsijdML/NjIiZJaxqDXNSgb+qwOCWEj3Vs5
2YXXXUPVD8lHN6PYiPNeTWeXEnMoZGxdoJvERnKSyOyUnjkif2a77ctkI9lu
5Y73ps3QdzFlfsVzNqJe2k9bF2oG8SPCLtPF1Pubp92t32uGQ+5TbE3lbKTQ
dSFPSONVnBDR8CqsZiNes2yhZg5XcWyRmGB4AxuZaAuROiV2lbqfNYx1bGUj
m2Qq84+9vQL2SeFd+t1shLUzVEXb5ApKxg5VMAbYSCQbZ+v1JVdgqtp9XmyC
jTTf57aLzjX97+8P2Mh3+8xlv/RM4brI52krnZ04fxlM30k3xR8LX4USHnbS
F/BZLTTzMpRk6T1RQuxksujwEK/eZXgdGfF3E2Mnn0/oBYUsuIyXhVrkvBQ7
UTjOgx35JvjmuWXwoAw7ccnU62m9YIKWjFtxkrvZiZ6T8uOnAiao3crQ4wA7
YcmpOmRRdgnZi22Eu5TYyWGN4XENu0twOCDxrUyVnaifzk49LH0JO6sPhSRo
sRPaBx5j1ZaLaCho1vfQZyeWUVyilwIu4tJ0r9Tli+zEoz280U/lIuKqI7qP
mLOTpH/XXZNZLkLHcmPgRht2MiEtM+X9/AIcm302L3JiJ4+DqhT3Wl2AoMCH
zD53dnJhm6ZhuvQFSAg3iVf6sJPbM6/V/nUaI7arzDE1kJ3UjPLwTkYaI8jF
8513ODsxEz0UXXnWGLQuicmrcexkn805TtPlxmgUfCx8PI2daM3qy9fUn8dG
vlaJzbnsJDr7oCJr4Hn0NbKIcL9iJ/Ih3KKzJ89D3Hx6tr+UnXA9K/xQwnce
/9seVLKTFUPqh9XrjNA7duNeah07Mb7w8XFioBHs+8c2ezexkxn6hoKP2kZw
TlMrvtLBTsq+X03JW2GE0b0ujKP97KS5MdDi6k9DtPt5JG4cYSfrFsXS+6MN
cSDXZG7BDDt5aRpksdPEEAKxq0kPGwe5M3ktRXmLIXT1M8zKF3GQ4PzNBWtH
DcDfIXQvgY+DtMRWP64sNADZqe19V4SDWJXoHN7vboBfJ8wdL0hwkL3cZR9s
VQ0wtldPV1GagxzzEBZ1EDaAyx8JCYntHET8QqRHQNk5WNgGrGSV4yAKxRMc
PnrnUNzu4tWmwEE+fNA5kDyqj2syPddKVDhIp2vxvv4H+nDU+/QhSoODXOyW
GdLYoI/uq5tD3HQ5iMNs/KWfpXrI1lvw87wRB5kqXhv2wFAPTTKGwYdMOcjC
7ane5+fP4sKvHeVSVhzk9sl98noRZ6Fid8dsoT0H8V5TnXSLcRZ+f9U8/rhy
kPmnZl+LWs5gh1KQcI0nB+GoXPZ6ndsZ7HbWFc31oz5v/OuL2WvP/Pf7Hw5i
ImNdafxRF2cCT913iuIg1RdlB/ZZ6MLOymvgfBIH+XhspGankC7GZRmVRzI5
yJa215aar0/jS/XVVbLPOYiE5KOqEJPT4NYQ6hAs4SCuAuZ9rHynEZ+zf/Vc
OQexzFV/97BIB08nWmo6q6nrwyand/CKDsZWzU18auAgObTN2SuW6yBVMjgw
r5WDcKWuey9Yro2ixc8SnnZzkD6O9SG77bSxvR4yngMcRH7J1g2OG7TB7np8
0/UJDrLi3QHb3z+0sIP7W4QejZMYb9S9beOrhf2016NKXJxk8cK+vXRFLYS3
/H66mZeTvJa5cM9mUhOqKSfClwpzkidh5VdK0zWheX7mz5AYJ3E/LvB74KIm
MundfjVSnCTk0NHJaVFNGAbze6bJcJIXt02jO7+dgrGA25e7uzkJO9f19jS/
Uyh0krXUAyfRrTV+furYKZjUiRltPcxJfrRDqpF+CqaC6vGsapzEZC/7Jkbp
SbxWLNlfo8VJVtdnvndxPYnL566vD9fnJB0FylNROPnf82tOUtFW/jZqTgMv
T4eObzLnJGXq2yRdijRgsJenaeAGJ+nhcBfZ76wBfY53fFmOnGQFS0lSA9FA
yquXERbunMRaoeuzBpsG1I2GHTb5cJLmDyP3U8pOQHn4yrPOAE5iHtTf3H7/
BB5brN3+5Al1vVI+vZ9QO0Gtn2KL1GM5yRf2YOU/AiewSfbMLpZUTpIYe9Sg
uEkd1lbfctKzOUn8/e4lVrHq4I8KuHvmJSfJyjM/xWqmDs5C/xT2t5ykc/1P
Wctd6jj2tkYi5SMnWd+2K7aIpo6lXrJLdWo5yaemf766QWpw/O0TyN/ISfKK
yJX5zWp40NCT0drGSWBi0HjlnSpU9BXPF/Zwkl3fVZuf6qkiyS48NWGQk3xY
utg6bOw4sqRGvaMnOUnV0uAI/YfHYXTlKHsaC52Yfx8627PxOAoORi57v4BO
XExWpsuVHUNuxnD+wFI6kX7NH6hpdAxnsg6NbFhBJ0eafyzZPX8UCcqP31ut
oRO2t5YrW58cRej1zq0VG+lks0X9K3W5o//tD+ikp2PBsEejCmzvOVcky9GJ
mPjiQg97FehbfJzaqkgng5LNwuoiKvj7h6+k/Bid7BxwWNBSeASStLOi1zTp
hO92n8/Oc0fAmhC9bK0+nZxvXh9/kvUI7rb/Du+9SCeq8zs09sYrIydLuvj1
NTpJ7ubx71JRxl0h85uxdnQSHfL8wpmBw2Bdmv4h2JVOFi/b9ino8WGIP/2b
8eQ+nSzRuFketv8w+ks2yWQ8ohP3077alzqVoHvzsuKXJ3QSsN7afspHCVbv
Ygc44ulE+LXUVs3dSiiUeju5LJ1OGNypWoXth1AunrT2XT6d/GFlK7P2O4TA
bC3rlcV0cjhyk7PTwUNY01zRKVxOXc/O9W7fJxRxLYLL/kUVnTyvGf/snqkI
l/HFW1m+0UnthZALt80UodbdsPBPM50ERnEr1W5SRKvFVbpTB5103DllYfXv
ILb5vV+X00snP3jMO87nHoTikV4T3wE6MVDQjY53OgihkLpPPGN04rVyefK+
oweR4nJXc+c0nRyKSJ4WEzn43/MDLhL5fkmQ1l8F/D/KHEM7
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         RGBColor[0., 0.596078, 0.109804]], 
        LineBox[CompressedData["
1:eJw1mnk8Vd/79o+5QSkUDVIIiZDSJNdKUiFKSESlWeYMUYQiQmaZM08HlZAi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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}], 
         RGBColor[0.14, 0.7490196078431373, 0.9500000000000001]], 
        LineBox[CompressedData["
1:eJw12nk4Vd/7N/BzzEophAapCI1UUiLvlUqSiKIiikolyZwkIUTIlDFknhVF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         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         RGBColor[0.192157, 0.388235, 0.807843]], 
        LineBox[CompressedData["
1:eJw12nk4Vd//NnAcHCkpmUqSkCKheXLuZUiiJCFRQopUQhlShBAhmeepUJIi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         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 72], 0.013888888888888888`]], 
         AbsolutePointSize[4], 
         AbsoluteThickness[1.6], 
         RGBColor[0.567426, 0.32317, 0.729831]], 
        LineBox[CompressedData["
1:eJw1mnk81N/7/jGYpFIIrRQlUbShMNdJSCokW0RlqyTZ1+x7thmlnVIolaJo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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     0.5, Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {0, 0}, AxesStyle -> Directive[
       AbsoluteThickness[1], 
       GrayLevel[0], FontSize -> 14], BaselinePosition -> Scaled[0.64], 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         TagBox["\"\\!\\(D\\_KL\\) [bit]\"", HoldForm], TraditionalForm], 
        None}, {
        FormBox[
         TagBox["\"\\!\\(J\\_tch\\)\"", HoldForm], TraditionalForm], None}}, 
     FrameStyle -> Directive[
       AbsoluteThickness[1], 
       GrayLevel[0], FontSize -> 14], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     FrameTicksStyle -> Directive[
       GrayLevel[0], FontSize -> 12], GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       AbsoluteThickness[0.5], 
       Opacity[0.5]], ImageSize -> 220, ImageSizeRaw -> {{180}, {180}}, 
     LabelStyle -> Directive[
       GrayLevel[0], FontSize -> 12], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Directive[
         GrayLevel[0]], 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.192157, 0.388235, 0.807843], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.790588, 0.201176, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0., 0.596078, 0.109804], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[1., 0.607843, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.567426, 0.32317, 0.729831], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.2386694449668332, 0.44179833301990007`, 0.9], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[
          0.8830376544370742, 0.5901882721853708, 0.04579833301989977], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.5796876916900319, 0.252, 0.5966343204768741], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.12490296143062507`, 0.63, 0.47103259454284074`], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[
          0.823948950768196, 0.29474475384097976`, 0.19291741323314934`], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.42126358105951733`, 0.33224185136428963`, 0.9], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.7239916650994997, 0.6554435183443889, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[0.6746366424582266, 0.252, 0.45055901160272827`], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[
          0.12582006271512805`, 0.5293439498278976, 0.7809840752581536], 
          AbsoluteThickness[1.6]], 
         Directive[
          AbsolutePointSize[4], 
          RGBColor[
          0.8604677779867332, 0.4773388899336664, 0.10673699943582014`], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 3.}, {-0.000014437183966071729`, 
      0.10325599728241905`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[
       GrayLevel[0], FontSize -> 12]}], 
   TagBox[
    GridBox[{{
       GraphicsBox[{
         RGBColor[0.790588, 0.201176, 0.], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(A\\_1\\)\"", FontFamily -> "CMU Sans Serif", StripOnInput -> 
        False]}, {
       GraphicsBox[{
         RGBColor[1., 0.607843, 0.], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(A\\_1\[CirclePlus]E\\)\"", FontFamily -> "CMU Sans Serif", 
        StripOnInput -> False]}, {
       GraphicsBox[{
         Directive[
          Dashing[{Small, Small}], 
          RGBColor[1., 0.8431372549019608, 0.23]], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(A\\_1\[CirclePlus]B\\_1\[CirclePlus]E\\)\"", FontFamily -> 
        "CMU Sans Serif", StripOnInput -> False]}, {
       GraphicsBox[{
         RGBColor[0., 0.596078, 0.109804], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(2A\\_1\[CirclePlus]E\\)\"", FontFamily -> "CMU Sans Serif", 
        StripOnInput -> False]}, {
       GraphicsBox[{
         Directive[
          Dashing[{Small, Small}], 
          RGBColor[0.14, 0.7490196078431373, 0.9500000000000001]], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(2A\\_1\[CirclePlus]2E\\)\"", FontFamily -> "CMU Sans Serif", 
        StripOnInput -> False]}, {
       GraphicsBox[{
         RGBColor[0.192157, 0.388235, 0.807843], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(3A\\_1\[CirclePlus]E\\)\"", FontFamily -> "CMU Sans Serif", 
        StripOnInput -> False]}, {
       GraphicsBox[{
         RGBColor[0.567426, 0.32317, 0.729831], 
         LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 22], 
       StyleBox[
       "\"\\!\\(4A\\_1\[CirclePlus]E\\)\"", FontFamily -> "CMU Sans Serif", 
        StripOnInput -> False]}}, 
     GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, 
     GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
      GridBoxSpacings -> {"Columns" -> {{0.2}}, "Rows" -> {{0.1}}}], "Grid"]},
  
  "RowDefault"]], "Output",
 CellLabel->
  "Out[163]=",ExpressionUUID->"9fa111ec-1af3-4ad2-9558-a35e6ba1a0d2"]
}, {3}]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fix-Point Tensor", "Subsubsection",ExpressionUUID->"88d74980-ca3f-4eb4-9d8f-c7b3551d037b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"site", ",", "latt", ",", "tensor"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"site", "[", "sty_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "@", "sty"}], ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.2"}], "]"}]}], "}"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"latt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Translate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"site", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "White"}], 
               "}"}], "]"}], ",", 
             RowBox[{"Text", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "StringTemplate", "[", "\"\<\\!\\(x\\_`1`\\)\>\"", "]"}], "[",
                 "#1", "]"}], ",", 
               RowBox[{"0.4", "#2"}]}], "]"}]}], "}"}], ",", "#2"}], "]"}], 
         "&"}], "@@@", 
        RowBox[{"Thread", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Translate", "[", 
          RowBox[{
           RowBox[{"site", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"EdgeForm", "[", 
               RowBox[{"AbsoluteDashing", "[", "1.2", "]"}], "]"}], ",", 
              "LightGray"}], "}"}], "]"}], ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\\!\\(\[VeryThinSpace]J\\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.8"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Energy model\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tensor", "=", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "#2"}], "}"}], "]"}], ",", 
           RowBox[{"Text", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "StringTemplate", "[", "\"\<\\!\\(x\\_`1`\\)\>\"", "]"}], "[", 
              "#1", "]"}], ",", 
             RowBox[{"1.4", "#2"}]}], "]"}]}], "}"}], "&"}], "@@@", 
        RowBox[{"Thread", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "LightGray", ",", 
         RowBox[{"Polygon", "[", 
          RowBox[{"CirclePoints", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.6", ",", "0"}], "}"}], ",", "4"}], "]"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\\!\\(\[VeryThinSpace]T\\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Tensor\\nrepresentation\>\"", ",", 
           RowBox[{"LineSpacing", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "12"}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{"latt", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", "\"\<\[Implies]\>\"", "]"}], ",", 
        RowBox[{"Translate", "[", 
         RowBox[{"tensor", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "200"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[874]:=",ExpressionUUID->"1e248f9f-11ba-4bd1-8de8-ffd0f9d22f5e"],

Cell[BoxData[
 GraphicsBox[{
   GeometricTransformationBox[{
     LineBox[{{1, 1}, {-1, 1}, {-1, -1}, {1, -1}, {1, 1}}], {
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0, 0}, 0.2]}, 
        InsetBox["\<\"\\!\\(x\\_0\\)\"\>", {0.4, 0.4}]}, {1, 1}], 
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0, 0}, 0.2]}, 
        InsetBox["\<\"\\!\\(x\\_1\\)\"\>", {-0.4, 0.4}]}, {-1, 1}], 
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0, 0}, 0.2]}, 
        InsetBox["\<\"\\!\\(x\\_2\\)\"\>", {-0.4, -0.4}]}, {-1, -1}], 
      GeometricTransformationBox[{
        {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0, 0}, 0.2]}, 
        InsetBox["\<\"\\!\\(x\\_3\\)\"\>", {0.4, -0.4}]}, {1, -1}]}, {
      GeometricTransformationBox[
       {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.2]], 
        DiskBox[{0, 0}, 0.2]}, {0, 1}], GeometricTransformationBox[
       {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.2]], 
        DiskBox[{0, 0}, 0.2]}, {-1, 0}], GeometricTransformationBox[
       {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.2]], 
        DiskBox[{0, 0}, 0.2]}, {0, -1}], GeometricTransformationBox[
       {GrayLevel[0.85], EdgeForm[AbsoluteDashing[1.2]], 
        DiskBox[{0, 0}, 0.2]}, {1, 0}]}, 
     InsetBox["\<\"\\!\\(\[VeryThinSpace]J\\)\"\>", {0.5, 1}, NCache[
      ImageScaled[{Rational[1, 2], 0.09999999999999998}], 
       ImageScaled[{0.5, 0.09999999999999998}]]], 
     InsetBox["\<\"Energy model\"\>", {0, -2}]}, {-2, 0}], 
   InsetBox["\<\"\[Implies]\"\>", {0, 0}], 
   GeometricTransformationBox[{{{LineBox[{{0, 0}, {1, 1}}], 
       InsetBox["\<\"\\!\\(x\\_0\\)\"\>", {1.4, 1.4}]}, {
       LineBox[{{0, 0}, {-1, 1}}], 
       InsetBox["\<\"\\!\\(x\\_1\\)\"\>", {-1.4, 1.4}]}, {
       LineBox[{{0, 0}, {-1, -1}}], 
       InsetBox["\<\"\\!\\(x\\_2\\)\"\>", {-1.4, -1.4}]}, {
       LineBox[{{0, 0}, {1, -1}}], 
       InsetBox["\<\"\\!\\(x\\_3\\)\"\>", {1.4, -1.4}]}}, 
     {GrayLevel[0.85], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{0.6, 0.}, {3.6739403974420595`*^-17, 0.6}, {-0.6, 
       7.347880794884119*^-17}, {-1.1021821192326178`*^-16, -0.6}}]}, 
     InsetBox["\<\"\\!\\(\[VeryThinSpace]T\\)\"\>", {0, 0}, 
      ImageScaled[{0.6, 0.6}]], InsetBox[
      StyleBox["\<\"Tensor\\nrepresentation\"\>",
       StripOnInput->False,
       LineSpacing->{0, 12}], {0, -2}]}, {2, 0}]},
  ImageSize->200]], "Output",
 CellLabel->
  "Out[874]=",ExpressionUUID->"59cd2cd5-ff31-4eb9-a524-1febe90d9e75"]
}, {2}]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ground State Degeneracy", "Subsubsection",ExpressionUUID->"c07dd123-8ac9-4687-815c-9fc0d67499ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "=", "0.4"}], ",", "T", ",", "shadow"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "LightGray", ",", 
         RowBox[{"Polygon", "[", 
          RowBox[{"CirclePoints", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.6", ",", 
              RowBox[{"\[Pi]", "/", "4"}]}], "}"}], ",", "4"}], "]"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\\!\\(\[VeryThinSpace]T\\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.1"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"shadow", "[", "g_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Translate", "[", 
            RowBox[{"g", ",", 
             RowBox[{"0.1", "#"}]}], "]"}], "&"}], "/@", 
          RowBox[{"CirclePoints", "[", "32", "]"}]}]}], "}"}], ",", "g"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Line", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", 
               RowBox[{"2", "r"}]}], "}"}], "&"}], "/@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"shadow", "@", 
               RowBox[{"Line", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "-", "r"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "r"}], ",", 
             RowBox[{"1", "-", "r"}], ",", 
             RowBox[{"1", "+", "r"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Scale", "[", 
                 RowBox[{
                  RowBox[{"Circle", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", "r", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "#"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"shadow", "@", 
           RowBox[{"Line", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Scale", "[", 
             RowBox[{
              RowBox[{"Circle", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "r"}], "}"}], ",", "r", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
                  RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{"T", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#", "-", "r"}], ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}], ",", 
        RowBox[{"PlotRangePadding", "->", "0"}], ",", 
        RowBox[{"ImageSize", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "50"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Line", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", 
               RowBox[{"2", "r"}]}], "}"}], "&"}], "/@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"shadow", "@", 
               RowBox[{"Line", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "r"}], ",", 
             RowBox[{"+", "r"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Scale", "[", 
             RowBox[{
              RowBox[{"Circle", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}], ",", "r", ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "#"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"shadow", "@", 
           RowBox[{"Line", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Scale", "[", 
             RowBox[{
              RowBox[{"Circle", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "r"}], "}"}], ",", "r", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
                  RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"#", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], ",", 
          RowBox[{"Translate", "[", 
           RowBox[{"T", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "r"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"PlotRangePadding", "->", "0"}], ",", 
        RowBox[{"ImageSize", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "50"}], "}"}]}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[936]:=",ExpressionUUID->"bf22b23a-7769-46f5-95c8-1951917e940d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{LineBox[{{-2, 0.8}, {2, 0.8}}], {GeometricTransformationBox[{
        {GrayLevel[1], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, -0.09951847266721969}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, 0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, 0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, 0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, 0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, 0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, 0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, 0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, 0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.009801714032956061, 
          0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.029028467725446233`, 
          0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.04713967368259977, 
          0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.06343932841636456, 
          0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.0773010453362737, 
          0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.08819212643483551, 
          0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09569403357322089, 
          0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09951847266721969, 
          0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.009801714032956061, -0.09951847266721969}]}, 
        LineBox[{{0, -1}, {0, 1}}]}, {-1.4, 0}], GeometricTransformationBox[{
        {GrayLevel[1], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, -0.09951847266721969}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, 0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, 0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, 0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, 0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, 0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, 0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, 0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, 0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.009801714032956061, 
          0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.029028467725446233`, 
          0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.04713967368259977, 
          0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.06343932841636456, 
          0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.0773010453362737, 
          0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.08819212643483551, 
          0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09569403357322089, 
          0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09951847266721969, 
          0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.009801714032956061, -0.09951847266721969}]}, 
        LineBox[{{0, -1}, {0, 1}}]}, {-0.6, 0}], GeometricTransformationBox[{
        {GrayLevel[1], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, -0.09951847266721969}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, 0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, 0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, 0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, 0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, 0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, 0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, 0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, 0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.009801714032956061, 
          0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.029028467725446233`, 
          0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.04713967368259977, 
          0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.06343932841636456, 
          0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.0773010453362737, 
          0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.08819212643483551, 
          0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09569403357322089, 
          0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09951847266721969, 
          0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.009801714032956061, -0.09951847266721969}]}, 
        LineBox[{{0, -1}, {0, 1}}]}, {0.6, 0}], GeometricTransformationBox[{
        {GrayLevel[1], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, -0.09951847266721969}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, 0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, 0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, 0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, 0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, 0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, 0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, 0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, 0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.009801714032956061, 
          0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.029028467725446233`, 
          0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.04713967368259977, 
          0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.06343932841636456, 
          0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.0773010453362737, 
          0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.08819212643483551, 
          0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09569403357322089, 
          0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09951847266721969, 
          0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.009801714032956061, -0.09951847266721969}]}, 
        LineBox[{{0, -1}, {0, 1}}]}, {1.4, 0}]}, {
      GeometricTransformationBox[{
        GeometricTransformationBox[
         CircleBox[{0, 1}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{
          1, 0}, {0, 1}}, {0, 0}}], 
        GeometricTransformationBox[
         CircleBox[{0, 1}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{
          1, 0}, {0, -1}}, {0, 0}}]}, {-1, 0}], 
      GeometricTransformationBox[{
        GeometricTransformationBox[
         CircleBox[{0, 1}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{
          1, 0}, {0, 1}}, {0, 0}}], 
        GeometricTransformationBox[
         CircleBox[{0, 1}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{
          1, 0}, {0, -1}}, {0, 0}}]}, {1, 0}]}, {
      {GrayLevel[1], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.009801714032956061, -0.09951847266721969}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.029028467725446233`, -0.09569403357322089}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.04713967368259977, -0.08819212643483551}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.06343932841636456, -0.0773010453362737}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.0773010453362737, -0.06343932841636456}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.08819212643483551, -0.04713967368259977}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.09569403357322089, -0.029028467725446233`}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.09951847266721969, -0.009801714032956061}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.09951847266721969, 0.009801714032956061}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.09569403357322089, 0.029028467725446233`}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.08819212643483551, 0.04713967368259977}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.0773010453362737, 0.06343932841636456}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.06343932841636456, 0.0773010453362737}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.04713967368259977, 0.08819212643483551}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.029028467725446233`, 0.09569403357322089}], 
       GeometricTransformationBox[LineBox[{{-2, 0}, {2, 0}}], {
        0.009801714032956061, 0.09951847266721969}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.009801714032956061, 
        0.09951847266721969}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.029028467725446233`, 
        0.09569403357322089}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.04713967368259977, 
        0.08819212643483551}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.06343932841636456, 
        0.0773010453362737}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.0773010453362737, 
        0.06343932841636456}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.08819212643483551, 
        0.04713967368259977}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.09569403357322089, 
        0.029028467725446233`}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 0}}], {-0.09951847266721969, 
        0.009801714032956061}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.09951847266721969, -0.009801714032956061}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.09569403357322089, -0.029028467725446233`}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.08819212643483551, -0.04713967368259977}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.0773010453362737, -0.06343932841636456}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.06343932841636456, -0.0773010453362737}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.04713967368259977, -0.08819212643483551}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.029028467725446233`, -0.09569403357322089}], 
       GeometricTransformationBox[
        LineBox[{{-2, 0}, {2, 
         0}}], {-0.009801714032956061, -0.09951847266721969}]}, 
      LineBox[{{-2, 0}, {2, 0}}]}, {
      GeometricTransformationBox[
       CircleBox[{2, 0.4}, 0.4, 
        NCache[{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707963267948966`,
          1.5707963267948966`}]], {{{1, 0}, {0, 1}}, {0, 0}}], 
      GeometricTransformationBox[
       CircleBox[{2, 0.4}, 0.4, 
        NCache[{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707963267948966`,
          1.5707963267948966`}]], {{{-1, 0}, {0, 1}}, {0, 0}}]}, {
      GeometricTransformationBox[{
        {GrayLevel[0.85], EdgeForm[GrayLevel[0]], 
         PolygonBox[{{0.4242640687119285, 
          0.42426406871192845`}, {-0.42426406871192845`, 
          0.4242640687119285}, {-0.4242640687119286, -0.42426406871192845`}, {
          0.4242640687119284, -0.4242640687119286}}]}, 
        InsetBox["\<\"\\!\\(\[VeryThinSpace]T\\)\"\>", {0, 0}, 
         ImageScaled[{0.6, 0.55}]]}, {-1.4, 0}], GeometricTransformationBox[{
        {GrayLevel[0.85], EdgeForm[GrayLevel[0]], 
         PolygonBox[{{0.4242640687119285, 
          0.42426406871192845`}, {-0.42426406871192845`, 
          0.4242640687119285}, {-0.4242640687119286, -0.42426406871192845`}, {
          0.4242640687119284, -0.4242640687119286}}]}, 
        InsetBox["\<\"\\!\\(\[VeryThinSpace]T\\)\"\>", {0, 0}, 
         ImageScaled[{0.6, 0.55}]]}, {0.6, 0}]}},
    ImageSize->{Automatic, 50},
    PlotRangePadding->0], ",", 
   GraphicsBox[{LineBox[{{-1, 0.8}, {1, 0.8}}], {GeometricTransformationBox[{
        {GrayLevel[1], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, -0.09951847266721969}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, 0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, 0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, 0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, 0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, 0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, 0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, 0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, 0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.009801714032956061, 
          0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.029028467725446233`, 
          0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.04713967368259977, 
          0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.06343932841636456, 
          0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.0773010453362737, 
          0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.08819212643483551, 
          0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09569403357322089, 
          0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09951847266721969, 
          0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.009801714032956061, -0.09951847266721969}]}, 
        LineBox[{{0, -1}, {0, 1}}]}, {-0.4, 0}], GeometricTransformationBox[{
        {GrayLevel[1], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, -0.09951847266721969}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09951847266721969, 0.009801714032956061}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.09569403357322089, 0.029028467725446233`}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.08819212643483551, 0.04713967368259977}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.0773010453362737, 0.06343932841636456}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.06343932841636456, 0.0773010453362737}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.04713967368259977, 0.08819212643483551}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.029028467725446233`, 0.09569403357322089}], 
         GeometricTransformationBox[LineBox[{{0, -1}, {0, 1}}], {
          0.009801714032956061, 0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.009801714032956061, 
          0.09951847266721969}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.029028467725446233`, 
          0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.04713967368259977, 
          0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.06343932841636456, 
          0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.0773010453362737, 
          0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.08819212643483551, 
          0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09569403357322089, 
          0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 1}}], {-0.09951847266721969, 
          0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09951847266721969, -0.009801714032956061}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.09569403357322089, -0.029028467725446233`}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.08819212643483551, -0.04713967368259977}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.0773010453362737, -0.06343932841636456}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.06343932841636456, -0.0773010453362737}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.04713967368259977, -0.08819212643483551}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.029028467725446233`, -0.09569403357322089}], 
         GeometricTransformationBox[
          LineBox[{{0, -1}, {0, 
           1}}], {-0.009801714032956061, -0.09951847266721969}]}, 
        LineBox[{{0, -1}, {0, 1}}]}, {0.4, 0}]}, {
      GeometricTransformationBox[
       CircleBox[{0, 1}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{1, 
        0}, {0, 1}}, {0, 0}}], 
      GeometricTransformationBox[
       CircleBox[{0, 1}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{1, 
        0}, {0, -1}}, {0, 0}}]}, {
      {GrayLevel[1], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.009801714032956061, -0.09951847266721969}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.029028467725446233`, -0.09569403357322089}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.04713967368259977, -0.08819212643483551}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.06343932841636456, -0.0773010453362737}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.0773010453362737, -0.06343932841636456}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.08819212643483551, -0.04713967368259977}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.09569403357322089, -0.029028467725446233`}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.09951847266721969, -0.009801714032956061}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.09951847266721969, 0.009801714032956061}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.09569403357322089, 0.029028467725446233`}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.08819212643483551, 0.04713967368259977}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.0773010453362737, 0.06343932841636456}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.06343932841636456, 0.0773010453362737}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.04713967368259977, 0.08819212643483551}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.029028467725446233`, 0.09569403357322089}], 
       GeometricTransformationBox[LineBox[{{-1, 0}, {1, 0}}], {
        0.009801714032956061, 0.09951847266721969}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.009801714032956061, 
        0.09951847266721969}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.029028467725446233`, 
        0.09569403357322089}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.04713967368259977, 
        0.08819212643483551}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.06343932841636456, 
        0.0773010453362737}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.0773010453362737, 
        0.06343932841636456}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.08819212643483551, 
        0.04713967368259977}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.09569403357322089, 
        0.029028467725446233`}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 0}}], {-0.09951847266721969, 
        0.009801714032956061}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.09951847266721969, -0.009801714032956061}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.09569403357322089, -0.029028467725446233`}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.08819212643483551, -0.04713967368259977}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.0773010453362737, -0.06343932841636456}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.06343932841636456, -0.0773010453362737}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.04713967368259977, -0.08819212643483551}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.029028467725446233`, -0.09569403357322089}], 
       GeometricTransformationBox[
        LineBox[{{-1, 0}, {1, 
         0}}], {-0.009801714032956061, -0.09951847266721969}]}, 
      LineBox[{{-1, 0}, {1, 0}}]}, {
      GeometricTransformationBox[
       CircleBox[{1, 0.4}, 0.4, 
        NCache[{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707963267948966`,
          1.5707963267948966`}]], {{{1, 0}, {0, 1}}, {0, 0}}], 
      GeometricTransformationBox[
       CircleBox[{1, 0.4}, 0.4, 
        NCache[{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707963267948966`,
          1.5707963267948966`}]], {{{-1, 0}, {0, 1}}, {0, 0}}]}, 
     GeometricTransformationBox[{
       {GrayLevel[0.85], EdgeForm[GrayLevel[0]], 
        PolygonBox[{{0.4242640687119285, 
         0.42426406871192845`}, {-0.42426406871192845`, 
         0.4242640687119285}, {-0.4242640687119286, -0.42426406871192845`}, {
         0.4242640687119284, -0.4242640687119286}}]}, 
       InsetBox["\<\"\\!\\(\[VeryThinSpace]T\\)\"\>", {0, 0}, 
        ImageScaled[{0.6, 0.55}]]}, {-0.4, 0}]},
    ImageSize->{Automatic, 50},
    PlotRangePadding->0]}], "}"}]], "Output",
 CellLabel->
  "Out[936]=",ExpressionUUID->"0760bf90-11b6-4072-9e81-48a42db70d66"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transfer Matrix", "Subsubsection",ExpressionUUID->"a79b806c-b888-4a79-9977-6a7ebbb12df5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "=", "0.4"}], ",", "T", ",", "shadow"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "LightGray", ",", 
         RowBox[{"Polygon", "[", 
          RowBox[{"CirclePoints", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.6", ",", 
              RowBox[{"\[Pi]", "/", "4"}]}], "}"}], ",", "4"}], "]"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\\!\\(\[VeryThinSpace]T\\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.1"}], "}"}]}], "]"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"shadow", "[", "g_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Translate", "[", 
            RowBox[{"g", ",", 
             RowBox[{"0.1", "#"}]}], "]"}], "&"}], "/@", 
          RowBox[{"CirclePoints", "[", "32", "]"}]}]}], "}"}], ",", "g"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Translate", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "#"}], "}"}], "&"}], "/@", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"#", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "r"}], ",", 
           RowBox[{"+", "r"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Scale", "[", 
           RowBox[{
            RowBox[{"Circle", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0.5"}], "}"}], ",", "r", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "\[Pi]"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "#"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"shadow", "@", 
         RowBox[{"Line", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.6"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Translate", "[", 
         RowBox[{"T", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "r"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRangePadding", "->", "0"}], ",", 
      RowBox[{"ImageSize", "->", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "35"}], "}"}]}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[538]:=",ExpressionUUID->"33f21f46-d116-4bac-afe8-85c6f06ed8b7"],

Cell[BoxData[
 GraphicsBox[{{
    GeometricTransformationBox[LineBox[{{0, -0.5}, {0, 0.5}}], {-0.4, 0}], 
    GeometricTransformationBox[LineBox[{{0, -0.5}, {0, 0.5}}], {0.4, 0}]}, {
    GeometricTransformationBox[
     CircleBox[{0, 0.5}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{1, 
      0}, {0, 1}}, {0, 0}}], 
    GeometricTransformationBox[
     CircleBox[{0, 0.5}, 0.4, NCache[{0, Pi}, {0, 3.141592653589793}]], {{{1, 
      0}, {0, -1}}, {0, 0}}]}, {
    {GrayLevel[1], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.009801714032956061, -0.09951847266721969}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.029028467725446233`, -0.09569403357322089}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.04713967368259977, -0.08819212643483551}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.06343932841636456, -0.0773010453362737}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.0773010453362737, -0.06343932841636456}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.08819212643483551, -0.04713967368259977}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.09569403357322089, -0.029028467725446233`}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.09951847266721969, -0.009801714032956061}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.09951847266721969, 0.009801714032956061}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.09569403357322089, 0.029028467725446233`}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.08819212643483551, 0.04713967368259977}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.0773010453362737, 0.06343932841636456}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.06343932841636456, 0.0773010453362737}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.04713967368259977, 0.08819212643483551}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.029028467725446233`, 0.09569403357322089}], 
     GeometricTransformationBox[LineBox[{{-1.6, 0}, {1, 0}}], {
      0.009801714032956061, 0.09951847266721969}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.009801714032956061, 
      0.09951847266721969}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.029028467725446233`, 
      0.09569403357322089}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.04713967368259977, 
      0.08819212643483551}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.06343932841636456, 
      0.0773010453362737}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.0773010453362737, 
      0.06343932841636456}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.08819212643483551, 
      0.04713967368259977}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.09569403357322089, 
      0.029028467725446233`}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 0}}], {-0.09951847266721969, 
      0.009801714032956061}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.09951847266721969, -0.009801714032956061}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.09569403357322089, -0.029028467725446233`}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.08819212643483551, -0.04713967368259977}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.0773010453362737, -0.06343932841636456}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.06343932841636456, -0.0773010453362737}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.04713967368259977, -0.08819212643483551}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.029028467725446233`, -0.09569403357322089}], 
     GeometricTransformationBox[
      LineBox[{{-1.6, 0}, {1, 
        0}}], {-0.009801714032956061, -0.09951847266721969}]}, 
    LineBox[{{-1.6, 0}, {1, 0}}]}, GeometricTransformationBox[{
     {GrayLevel[0.85], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{0.4242640687119285, 
       0.42426406871192845`}, {-0.42426406871192845`, 
       0.4242640687119285}, {-0.4242640687119286, -0.42426406871192845`}, {
       0.4242640687119284, -0.4242640687119286}}]}, 
     InsetBox["\<\"\\!\\(\[VeryThinSpace]T\\)\"\>", {0, 0}, 
      ImageScaled[{0.6, 0.55}]]}, {-0.4, 0}]},
  ImageSize->{Automatic, 35},
  PlotRangePadding->0]], "Output",
 CellLabel->
  "Out[538]=",ExpressionUUID->"7c035d20-efb4-4142-96f1-0ec43eb75da8"]
}, {2}]]
}, Open  ]]
},
WindowSize->{669, 828},
WindowMargins->{{Automatic, 56}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"43ef8f50-cfd4-43e7-902a-9685972d6eb6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 92, 0, 37, "Subsubsection",ExpressionUUID->"2e3e63eb-f1d6-445f-b8b7-f9ef5a235852"],
Cell[CellGroupData[{
Cell[539, 19, 26030, 696, 1818, "Input",ExpressionUUID->"49db14d0-de58-44c6-a648-f2aa28017c72"],
Cell[26572, 717, 14318, 278, 302, "Output",ExpressionUUID->"d4fe882e-9849-4720-b699-3321adc9b9d6"]
}, {2}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40936, 1001, 94, 0, 37, "Subsubsection",ExpressionUUID->"1c7e5392-daea-428c-8866-a58799fbc6c5"],
Cell[CellGroupData[{
Cell[41055, 1005, 12552, 343, 944, "Input",ExpressionUUID->"9b7182ab-b714-439d-9acd-f21f4dcc6b70"],
Cell[53610, 1350, 8035, 185, 101, "Output",ExpressionUUID->"bd9828ab-7150-48f4-9cf5-0eaf2a4469c4"]
}, {2}]],
Cell[CellGroupData[{
Cell[61679, 1540, 10901, 302, 735, "Input",ExpressionUUID->"3d372ce9-f144-4887-99b0-329ba3d73d11"],
Cell[72583, 1844, 5026, 125, 91, "Output",ExpressionUUID->"d1960fa5-0063-48ce-b105-23a0d7215a8e"]
}, {2}]],
Cell[CellGroupData[{
Cell[77643, 1974, 10896, 301, 735, "Input",ExpressionUUID->"5e409b26-db7b-4afd-8667-a958f3ceb819"],
Cell[88542, 2277, 5021, 124, 91, "Output",ExpressionUUID->"55d8926a-7ead-4242-9fa7-48ebfaea96ae"]
}, {2}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93609, 2407, 87, 0, 37, "Subsubsection",ExpressionUUID->"b7dd30e6-b7ad-4729-af32-cd2aa6d1b2a6"],
Cell[CellGroupData[{
Cell[93721, 2411, 243, 6, 31, "Input",ExpressionUUID->"4b5a9dd5-ef22-499c-860a-932fe955e7db"],
Cell[93967, 2419, 28368, 492, 275, "Output",ExpressionUUID->"b47ab3a7-5588-49af-b121-8791c8f40526"]
}, {2}]],
Cell[CellGroupData[{
Cell[122369, 2916, 93, 0, 27, "Subsubsubsection",ExpressionUUID->"1ced5ea5-87fa-46da-9b2b-1691f203ed8a"],
Cell[CellGroupData[{
Cell[122487, 2920, 6800, 192, 507, "Input",ExpressionUUID->"e3fe3ccf-aa87-43ca-ba86-c9bd3c55459a"],
Cell[129290, 3114, 16707, 256, 145, "Output",ExpressionUUID->"46ca00e4-bef6-4dda-b316-55d503801702"]
}, {2}]],
Cell[CellGroupData[{
Cell[146031, 3375, 13725, 375, 773, "Input",ExpressionUUID->"46964e73-80a7-4f62-9c50-79573b09d24c"],
Cell[159759, 3752, 8629, 168, 137, "Output",ExpressionUUID->"f8068c5f-b46c-408a-aa8f-957397883fcc"]
}, {2}]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168446, 3927, 93, 0, 37, "Subsubsection",ExpressionUUID->"52bacb4b-2889-408b-9d58-025172d75b2e"],
Cell[CellGroupData[{
Cell[168564, 3931, 10575, 279, 792, "Input",ExpressionUUID->"c3f7a3ba-6de3-4edd-8dfd-8ea29df98afe"],
Cell[179142, 4212, 422, 7, 158, "Print",ExpressionUUID->"65a2e655-8d48-4ae6-89e7-a3ac703dffa8"],
Cell[179567, 4221, 119162, 2047, 150, "Output",ExpressionUUID->"9fa111ec-1af3-4ad2-9558-a35e6ba1a0d2"]
}, {3}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298775, 6274, 96, 0, 37, "Subsubsection",ExpressionUUID->"88d74980-ca3f-4eb4-9d8f-c7b3551d037b"],
Cell[CellGroupData[{
Cell[298896, 6278, 6676, 192, 336, "Input",ExpressionUUID->"1e248f9f-11ba-4bd1-8de8-ffd0f9d22f5e"],
Cell[305575, 6472, 2562, 48, 136, "Output",ExpressionUUID->"59cd2cd5-ff31-4eb9-a524-1febe90d9e75"]
}, {2}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[308183, 6526, 103, 0, 37, "Subsubsection",ExpressionUUID->"c07dd123-8ac9-4687-815c-9fc0d67499ae"],
Cell[CellGroupData[{
Cell[308311, 6530, 8703, 241, 393, "Input",ExpressionUUID->"bf22b23a-7769-46f5-95c8-1951917e940d"],
Cell[317017, 6773, 36745, 725, 67, "Output",ExpressionUUID->"0760bf90-11b6-4072-9e81-48a42db70d66"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[353811, 7504, 95, 0, 37, "Subsubsection",ExpressionUUID->"a79b806c-b888-4a79-9977-6a7ebbb12df5"],
Cell[CellGroupData[{
Cell[353931, 7508, 3462, 101, 165, "Input",ExpressionUUID->"33f21f46-d116-4bac-afe8-85c6f06ed8b7"],
Cell[357396, 7611, 4936, 102, 50, "Output",ExpressionUUID->"7c035d20-efb4-4142-96f1-0ec43eb75da8"]
}, {2}]]
}, Open  ]]
}
]
*)


